Algorithmic Dualization of Unitary Circular Quivers

We introduce a field-theoretic algorithm to find the $SL(2,\mathbb{Z})$ duality web of 3d $\mathcal{N}=4$ circular quiver theories with unitary gauge groups, extending the algorithm for linear quivers. Although circular and linear quivers share the same local structure, the circular topology requires additional ingredients, which we formulate in terms of topological and baryonic QFT blocks, together with new $SL(2,\mathbb{Z})$ duality moves acting on them. For good circular quivers, this provides a field-theoretic derivation of mirror symmetry and extends it to the full $SL(2,\mathbb{Z})$ duality web. We then study bad circular quivers, distinguishing between local badness, associated with under-balanced gauge nodes, and global badness, arising from the circular topology itself. In particular, we analyze the magnetic and electric dual frames of globally bad circular quivers and provide additional evidence for the proposed duality by matching the Higgs branch index with the dual Coulomb branch index. The latter exhibits a structure reminiscent of permutation-group gauging and reveals a refined relation to the ADHM quiver, flowing to the $\mathcal{N}=8$ infrared fixed point.

==> anc/3D_Circular_Quiver_Dualization.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    708632,      16435]
NotebookOptionsPosition[    676275,      16042]
NotebookOutlinePosition[    676709,      16059]
CellTagsIndexPosition[    676666,      16056]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["3D Circular Quiver Dualization", "Title",
 CellChangeTimes->{{3.899805926818582*^9, 3.89980593691359*^9}, {
  3.905829798142971*^9, 3.905829798610095*^9}, {3.906019893677829*^9, 
  3.906019895155247*^9}, {3.9089414802049417`*^9, 3.908941480566803*^9}, {
  3.952385877966522*^9, 3.952385878787643*^9}, {4.000274292024108*^9, 
  4.000274292338438*^9}},ExpressionUUID->"fa21e70a-3bd2-4737-82b0-\
48284b5fa383"],

Cell[CellGroupData[{

Cell["Instructions", "Section",
 InitializationGroup->True,
 CellChangeTimes->{{3.899805958888811*^9, 3.899805960903104*^9}, {
  3.9060211723898783`*^9, 
  3.9060211740995703`*^9}},ExpressionUUID->"5a18e655-ac11-44aa-ba31-\
a88f7771c483"],

Cell[TextData[{
 "\[Bullet] This code performs electric or magnetic dualization of 3d ",
 StyleBox["N",
  FontSlant->"Italic"],
 "=4 flavored circular quivers with unitary gauge groups.\n\n\[Bullet] The \
input consists of the flavor and gauge ranks. The parameters associated with \
the quiver\[CloseCurlyQuote]s symmetries are determined automatically \
according to the prescription in the paper.\n\n\[Bullet] The configuration \
variables are:\n\n\t",
 StyleBox["Nf",
  FontWeight->"Bold"],
 ": The list of flavor ranks.\n\t",
 StyleBox["Nc:",
  FontWeight->"Bold"],
 " The list of gauge ranks.\n\t",
 StyleBox["dualizationType",
  FontWeight->"Bold"],
 ": The type of dualization, either ",
 StyleBox["\[OpenCurlyDoubleQuote]Electric\[CloseCurlyDoubleQuote]",
  FontWeight->"Bold"],
 " or ",
 StyleBox["\[OpenCurlyDoubleQuote]Magnetic\[CloseCurlyDoubleQuote]",
  FontWeight->"Bold"],
 ".\n\t",
 StyleBox["prescribedOrder",
  FontWeight->"Bold"],
 ": Controls whether the node sequences are rotated to the starting nodes \
prescribed in the paper.\n\t- If ",
 StyleBox["True",
  FontWeight->"Bold"],
 ", the input quiver and the resulting dual quivers are rotated as needed to \
follow the prescription.\n\t- If ",
 StyleBox["False",
  FontWeight->"Bold"],
 ", the input node order is preserved, except for the rotation required when \
constructing magnetic duals.\n\n\[Bullet] Magnetic duals are constructed by \
first obtaining the electric duals and then applying mirror symmetry. Before \
applying mirror symmetry, each electric dual quiver is rotated as needed to \
follow the paper\[CloseCurlyQuote]s prescription, regardless of the value of ",
 StyleBox["prescribedOrder",
  FontWeight->"Bold"],
 ".\n\n\[Bullet] The function ",
 StyleBox["DualizeQuiver",
  FontWeight->"Bold"],
 " returns and displays the dual quivers. ",
 StyleBox["Unless the input quiver is globally bad, it dualizes only locally \
ugly and locally bad nodes.",
  FontSlant->"Italic"],
 "\n\n",
 StyleBox["Conventions",
  FontWeight->"Bold"],
 "\n\[Bullet] Diagrams use ",
 StyleBox["N",
  FontSlant->"Italic"],
 "=4 notation, as in the paper.\n\n\[Bullet] Gauge nodes are colored \
according to their classification, where ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["N", "c"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a56840da-ec00-47f4-874a-5617d1c44d24"],
 " is the gauge rank and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["N", "f"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "081878f4-4304-4f33-915e-25643bdd8470"],
 " is the effective number of flavors:\n\n\tWhite: good nodes, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "f"], ">=", 
    RowBox[{"2", 
     SubscriptBox["N", "c"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2b4c0bad-47ed-47ac-9c23-527136d582cc"],
 ".\n\t",
 StyleBox["Orange",
  FontColor->RGBColor[
   0.9904173342488747, 0.5002822919050889, 0.0328526741435874]],
 ": ugly nodes, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "f"], "=", 
    RowBox[{"2", 
     SubscriptBox["N", "c"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "5659db4c-ef72-413a-b862-2f6f197ff08e"],
 "-1.\n\t",
 StyleBox["Red",
  FontColor->RGBColor[1, 0, 0]],
 ": bad nodes, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "c"], "<=", 
    SubscriptBox["N", "f"], "<", 
    RowBox[{
     RowBox[{"2", 
      SubscriptBox["N", "c"]}], "-", "1"}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "805e4755-0500-4e5d-ad9a-452183dc5417"],
 ".\n\t",
 StyleBox["Magenta",
  FontColor->RGBColor[
   0.9855344472419318, 0.00946059357595178, 0.9991760128175784]],
 ": evil nodes, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["N", "f"], "<", 
    SubscriptBox["N", "c"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ac377f5f-6ca2-4efe-bd55-0090f9f20a03"],
 ".\n\n\[Bullet] The last gauge node is marked by a thick circle, except in \
the globally bad case, where it plays only a minor role.\n\n\[Bullet] FI \
parameters are displayed in dark green below the gauge groups.\n\n\[Bullet] \
The baryonic symmetry parameter is displayed next to the corresponding \
bifundamental line. The arrow on this line indicates the orientation of the \
quiver.\n\n\[Bullet] Accompanying delta functions, when present, are \
represented by their arguments.\n\n\[Bullet] Accompanying singlets, when \
present, are represented by the arguments of their double sine function \
contributions to the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    SuperscriptBox["S", "3"], "b"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9e17bf42-d824-4e81-8484-d7a2cceb8fd4"],
 " partition function.\n\n\[Bullet] A BF coupling contributing a factor ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["e", 
    RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", "B"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b8463e5a-3495-457e-8b81-b76b7f597756"],
 " is represented by ",
 Cell[BoxData[
  FormBox["B", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "03f8d575-d766-4b4d-8988-e0795d3ff4d0"],
 "."
}], "Text",
 CellFrame->{{0, 0}, {0, 0}},
 CellChangeTimes->{{3.907654893658934*^9, 3.907655026087462*^9}, {
   3.907655074960329*^9, 3.907655195342188*^9}, {3.9076560053812027`*^9, 
   3.907656152645606*^9}, {3.907656367674835*^9, 3.907656599887334*^9}, {
   3.907656635218649*^9, 3.907656690442308*^9}, {3.907656721028634*^9, 
   3.907656783103801*^9}, {3.907657981616544*^9, 3.907657982564034*^9}, {
   3.907658060221497*^9, 3.907658061610685*^9}, {3.907662496998118*^9, 
   3.9076625227570057`*^9}, {3.907662554487053*^9, 3.907662657519772*^9}, {
   3.908250058880253*^9, 3.9082500593871593`*^9}, {3.90825017167658*^9, 
   3.908250180083673*^9}, {3.90833476564855*^9, 3.908334767689533*^9}, {
   3.908334834626341*^9, 3.908334835548264*^9}, {3.908334960607668*^9, 
   3.908334968544957*^9}, 3.908338493677186*^9, {3.908941524502939*^9, 
   3.908941649826442*^9}, {3.9089416891171503`*^9, 3.908941899005314*^9}, {
   3.908941931220759*^9, 3.908942025100996*^9}, {3.908942465198566*^9, 
   3.90894248689493*^9}, {3.908942531314004*^9, 3.908942722635494*^9}, 
   3.908942915541987*^9, {3.908942948250186*^9, 3.9089430288524942`*^9}, {
   3.90894313065963*^9, 3.9089431313892*^9}, {3.908943165437496*^9, 
   3.9089431690934353`*^9}, {3.90896716506069*^9, 3.9089671740171833`*^9}, {
   3.913556927325452*^9, 3.9135570119496326`*^9}, {3.913557163733297*^9, 
   3.913557177288714*^9}, {3.914657229301473*^9, 3.9146573064300423`*^9}, {
   3.915080391135532*^9, 3.915080421528784*^9}, {3.915080473819376*^9, 
   3.915080474381483*^9}, {3.915081168265543*^9, 3.9150811838843727`*^9}, 
   3.915086969123118*^9, {3.915174185147084*^9, 3.915174186599818*^9}, {
   3.915180884971208*^9, 3.915180927863576*^9}, {3.952812205385623*^9, 
   3.952812220933378*^9}, {3.957861914579113*^9, 3.957861920835218*^9}, {
   4.000265545498155*^9, 4.000265563773732*^9}, {4.000265600055414*^9, 
   4.000265751862953*^9}, {4.000270863173182*^9, 4.000271161610914*^9}, {
   4.0002711924333143`*^9, 4.000271444796412*^9}, {4.0002716016252728`*^9, 
   4.000271764010467*^9}, {4.000271808537366*^9, 4.000271865345189*^9}, {
   4.000271912181806*^9, 4.000272453072003*^9}, {4.0002725019918003`*^9, 
   4.000272556538025*^9}, {4.000272627314371*^9, 4.000272628321665*^9}, {
   4.000272666376369*^9, 4.0002727326082373`*^9}, {4.000272762900982*^9, 
   4.0002727841797457`*^9}, {4.000272850692561*^9, 4.000272851198258*^9}, {
   4.000272917462421*^9, 4.0002730299173*^9}, {4.000273085931097*^9, 
   4.000273417697034*^9}, {4.000273512715835*^9, 4.000273534888947*^9}, {
   4.000273588724545*^9, 4.000273594627409*^9}, {4.000273695930862*^9, 
   4.0002737108406*^9}, {4.0002737596087837`*^9, 4.0002739863663177`*^9}, {
   4.000274037467595*^9, 4.000274089054482*^9}, {4.0002742029289227`*^9, 
   4.0002742598439913`*^9}},ExpressionUUID->"0aa6a5e2-e5dd-45d1-912d-\
2c32f35e85a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Initialization (",
 StyleBox["automatically executed",
  FontSlant->"Italic"],
 ") "
}], "Section",
 InitializationGroup->True,
 CellChangeTimes->{{3.899805958888811*^9, 3.899805960903104*^9}, {
   3.906258944563415*^9, 3.9062589914032574`*^9}, {3.906259026680045*^9, 
   3.906259028254056*^9}, {3.906259085296777*^9, 3.906259087288468*^9}, 
   3.907648067814327*^9, {3.907656800008277*^9, 3.907656805983376*^9}, {
   3.907656848223486*^9, 
   3.907656882073367*^9}},ExpressionUUID->"61dd7aae-615c-4de9-950d-\
1d2eb2e71cf7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.950916454450579*^9, 3.950916465764735*^9}},
 CellLabel->
  "In[1572]:=",ExpressionUUID->"967ffd7f-4f9e-4364-8376-14b4afd345c5"],

Cell[CellGroupData[{

Cell["Functions for the partitions", "Subsection",
 CellChangeTimes->{{3.906258889103424*^9, 3.90625888994718*^9}, {
  3.9076480911056623`*^9, 3.907648215339765*^9}, {3.907657186959147*^9, 
  3.907657186959176*^9}, {3.908250275477643*^9, 
  3.908250277102764*^9}},ExpressionUUID->"5617f7c3-bf7a-486f-86c3-\
56e762d29b07"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Given", " ", "a", " ", "quiver"}], ",", " ", 
    RowBox[{"(", 
     RowBox[{
     "specified", " ", "by", " ", "the", " ", "flavor", " ", "and", " ", 
      "gauge", " ", "ranks", " ", "list"}], ")"}], ",", " ", 
    RowBox[{
    "return", " ", "the", " ", "associate", " ", "\[Sigma]", " ", "and", " ", 
     "\[Rho]", " ", "partitions"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ToPartitionsCircular", "[", 
    RowBox[{"Nf_", ",", "Nc_"}], "]"}], ":=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", "\[Sigma]", " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Reverse", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{"i", ",", 
           RowBox[{"{", 
            RowBox[{"Nf", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"Length", "[", "Nf", "]"}]}], "}"}]}], "]"}], "]"}], "]"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[Rho]", " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         UnderoverscriptBox["\[Sum]", 
          RowBox[{"j", "=", "i"}], 
          RowBox[{"Length", "[", "Nf", "]"}]], 
         RowBox[{"Nf", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], "+", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"i", "==", "1"}], ",", 
          RowBox[{"Last", "[", "Nc", "]"}], ",", 
          RowBox[{"Nc", "[", 
           RowBox[{"[", 
            RowBox[{"i", "-", "1"}], "]"}], "]"}]}], "]"}], "-", 
        RowBox[{"Nc", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"Length", "[", "Nc", "]"}]}], "}"}]}], "]"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "Ntilde", " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Last", "[", "Nc", "]"}]}], "\[IndentingNewLine]", 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.953776202216688*^9, 3.95377620316505*^9}, {
   3.95377625225451*^9, 3.953776252443674*^9}, {3.953776409291855*^9, 
   3.953776410503965*^9}, {3.953776459988345*^9, 3.953776462751139*^9}, {
   3.953870923377151*^9, 3.953870930225239*^9}, {3.953881362180731*^9, 
   3.9538813636170883`*^9}, 3.95388141239542*^9, 3.9538832233078117`*^9, {
   3.953885096556611*^9, 3.953885104564563*^9}, {3.95388514581662*^9, 
   3.953885146758088*^9}, 3.953885248516412*^9, {3.956359810609682*^9, 
   3.956359834568639*^9}, {3.9563613226958427`*^9, 3.956361347144121*^9}, {
   3.95636163632134*^9, 3.956361636468103*^9}, {3.956362969081946*^9, 
   3.956362971640117*^9}},
 CellLabel->
  "In[1574]:=",ExpressionUUID->"98918c53-11d7-4cae-89f4-ef42c2287954"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Given", " ", "two", " ", "partitions", " ", "\[Sigma]", " ", "and", " ", 
     "\[Rho]", " ", "of", " ", "the", " ", "same", " ", "integer"}], ",", " ", 
    RowBox[{
    "return", " ", "the", " ", "associate", " ", "good", " ", "quiver", " ", 
     RowBox[{"(", 
      RowBox[{
      "specified", " ", "by", " ", "the", " ", "flavor", " ", "and", " ", 
       "gauge", " ", "ranks", " ", "list"}], ")"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ToNfNcCircular", "[", 
    RowBox[{"\[Sigma]_", ",", "\[Rho]_", ",", "Ntilde_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"L", ",", "k"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"L", "=", 
       RowBox[{"Length", "[", "\[Rho]", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"k", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Count", "[", 
          RowBox[{"\[Sigma]", ",", "i"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "L"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Ntilde", "+", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"j", "=", 
              RowBox[{"i", "+", "1"}]}], "L"], 
            RowBox[{"\[Rho]", "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "-", 
           RowBox[{
            UnderoverscriptBox["\[Sum]", 
             RowBox[{"j", "=", 
              RowBox[{"i", "+", "1"}]}], "L"], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"j", "-", "i"}], ")"}], " ", 
             RowBox[{"k", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "L"}], "}"}]}], "]"}]}], "}"}]}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.908249850386585*^9, 3.908249851389762*^9}, 
   3.921578594135231*^9, {3.9215786436692543`*^9, 3.9215786442157707`*^9}, {
   3.921579017184147*^9, 3.921579059234542*^9}, {3.921579221471222*^9, 
   3.921579227004168*^9}, {3.921581452164059*^9, 3.921581455178539*^9}, {
   3.921581491380703*^9, 3.921581497351674*^9}, {3.921581586274447*^9, 
   3.921581660553014*^9}, {3.921581711751178*^9, 3.921581711870839*^9}, {
   3.921640230968025*^9, 3.921640231098578*^9}, {3.921640452636444*^9, 
   3.921640467124289*^9}, {3.921640874920542*^9, 3.921640885038048*^9}, {
   3.921641226959792*^9, 3.921641263781562*^9}, 3.921641306920095*^9, 
   3.921641344245274*^9, 3.921641375290227*^9, {3.921641413687762*^9, 
   3.921641456961605*^9}, {3.921641493600724*^9, 3.921641513084339*^9}, {
   3.921641557738365*^9, 3.921641602810136*^9}, {3.921641697653711*^9, 
   3.9216417458541193`*^9}, {3.921641817328143*^9, 3.9216418555611258`*^9}, {
   3.9216452579534903`*^9, 3.9216452671862803`*^9}, {3.921645934144874*^9, 
   3.921645942464167*^9}, {3.921645978743648*^9, 3.92164598062204*^9}, {
   3.92164612301763*^9, 3.92164613715178*^9}, {3.921646499526062*^9, 
   3.921646517283102*^9}, {3.921646630119548*^9, 3.921646683071937*^9}, {
   3.9216468084934483`*^9, 3.921646808632312*^9}, {3.921647197755885*^9, 
   3.92164721725098*^9}, 3.921647263084971*^9, {3.921649266836649*^9, 
   3.921649306145959*^9}, {3.921650189534597*^9, 3.92165019761359*^9}, {
   3.9216509625859833`*^9, 3.921651094834284*^9}, {3.921651171360894*^9, 
   3.921651173978546*^9}, 3.922335557379263*^9, {3.9534625801564198`*^9, 
   3.953462597160495*^9}, {3.953775512639773*^9, 3.953775516755056*^9}, {
   3.953775685742535*^9, 3.9537757214666862`*^9}, {3.953881725602731*^9, 
   3.953881755044441*^9}, {3.953881794528841*^9, 3.953881821026863*^9}, {
   3.953885035415101*^9, 3.953885036100376*^9}, {3.953885130291231*^9, 
   3.953885130726213*^9}, {3.953885161763259*^9, 3.953885191095078*^9}, {
   3.9538852937624083`*^9, 3.953885309631671*^9}, {3.95636092257654*^9, 
   3.956360926134675*^9}, {3.956361374390852*^9, 3.95636137446633*^9}, {
   3.956361547440556*^9, 3.956361550539932*^9}, {3.956361634773284*^9, 
   3.956361634924089*^9}, {3.956361671923938*^9, 3.956361674322198*^9}, {
   3.956363108294387*^9, 3.9563631268524*^9}, {3.956363185866079*^9, 
   3.95636318842135*^9}, {3.957854425442484*^9, 3.9578544266525373`*^9}},
 CellLabel->
  "In[1575]:=",ExpressionUUID->"af9d0e50-7bf3-49c8-b709-d2333477b185"]
}, Closed]],

Cell[CellGroupData[{

Cell["Functions for the dualization", "Subsection",
 CellChangeTimes->{{3.906258889103424*^9, 3.90625888994718*^9}, {
  3.9076480911056623`*^9, 3.907648114418504*^9}, {3.907656707459775*^9, 
  3.907656707686508*^9}, {3.908226498048992*^9, 
  3.908226498672946*^9}},ExpressionUUID->"c16459a0-195e-41b3-b170-\
1d76a9ada299"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Given", " ", "a", " ", "Quiver"}], ",", " ", 
    RowBox[{
    "dualize", " ", "its", " ", "gauge", " ", "node", " ", "i", " ", "using", 
     " ", "the", " ", "SQCD", " ", "formula", " ", 
     RowBox[{"(", 
      RowBox[{"with", " ", "a", " ", "specific", " ", "beta"}], ")"}]}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DualizeNode", "[", 
    RowBox[{"Quiver_", ",", "i_", ",", "\[Beta]bool_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "Nf", ",", "Nc", ",", "FI", ",", "Flavor", ",", "B", ",", "Delta", ",", 
       "Singlets", ",", "BF", ",", "effNf", ",", "\[Epsilon]", ",", "duals", 
       ",", "rmin", ",", "r", ",", "\[Beta]"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"Extract", " ", "quiver", " ", "information"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Nf", "=", 
       RowBox[{"Quiver", "[", "nf", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Nc", "=", 
       RowBox[{"Quiver", "[", "nc", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"FI", "=", 
       RowBox[{"Quiver", "[", "fi", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Flavor", "=", 
       RowBox[{"Quiver", "[", "flavor", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"B", "=", 
       RowBox[{"Quiver", "[", "b", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Delta", "=", 
       RowBox[{"Quiver", "[", "delta", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Singlets", "=", 
       RowBox[{"Quiver", "[", "sing", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"BF", "=", 
       RowBox[{"Quiver", "[", "bf", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Define", " ", "the", " ", "effective", " ", "Nf", " ", "for", " ", 
        "the", " ", "gauge", " ", "node", " ", "i"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"effNf", "=", 
       RowBox[{
        RowBox[{"Nf", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "+", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"i", "==", "1"}], ",", 
          RowBox[{"Nc", "[", 
           RowBox[{"[", 
            RowBox[{"-", "1"}], "]"}], "]"}], ",", 
          RowBox[{"Nc", "[", 
           RowBox[{"[", 
            RowBox[{"i", "-", "1"}], "]"}], "]"}]}], "]"}], "+", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"i", "==", 
           RowBox[{"Length", "[", "Nc", "]"}]}], ",", 
          RowBox[{"Nc", "[", 
           RowBox[{"[", "1", "]"}], "]"}], ",", 
          RowBox[{"Nc", "[", 
           RowBox[{"[", 
            RowBox[{"i", "+", "1"}], "]"}], "]"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Define", " ", "\[Epsilon]"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"\[Epsilon]", "=", 
       RowBox[{
        RowBox[{"Floor", "[", 
         RowBox[{"effNf", "/", "2"}], "]"}], "-", 
        RowBox[{"effNf", "/", "2"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Apply", " ", "the", " ", "SQCD", " ", "formula", " ", "to", " ", 
        "the", " ", "gauge", " ", "node", " ", "i"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"duals", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"effNf", "-", 
          RowBox[{"Nc", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "<", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"rmin", "=", "0"}], ";"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"duals", ",", "\[IndentingNewLine]", 
           RowBox[{"<|", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"nf", "->", "Nf"}], ",", "\[IndentingNewLine]", 
             RowBox[{"nc", "->", 
              RowBox[{"ReplacePart", "[", 
               RowBox[{"Nc", ",", 
                RowBox[{"i", "->", 
                 RowBox[{"effNf", "-", 
                  RowBox[{"Nc", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}]}]}], "]"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"fi", "->", 
              RowBox[{"Expand", "[", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"FI", ",", "\[IndentingNewLine]", 
                 RowBox[{"Which", "[", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "Nc", "]"}], "==", "2"}], "&&", 
                    RowBox[{"i", "==", "1"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "->", 
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}]}], ",", 
                    RowBox[{"2", "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}]}]}]}], "}"}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "Nc", "]"}], "==", "2"}], "&&", 
                    RowBox[{"i", "==", "2"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}]}], ",", 
                    RowBox[{"2", "->", 
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}]}], "}"}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"i", "==", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "Nc", "]"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
                    RowBox[{"i", "->", 
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"i", "+", "1"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}]}], "}"}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"i", "==", 
                    RowBox[{"Length", "[", "Nc", "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"i", "-", "1"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
                    RowBox[{"i", "->", 
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
                    RowBox[{"1", "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}]}], "}"}], ",", 
                   "\[IndentingNewLine]", "True", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"i", "-", "1"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
                    RowBox[{"i", "->", 
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"i", "+", "1"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}]}]}], "}"}]}], 
                  "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
                "]"}], "]"}]}], ",", "\[IndentingNewLine]", 
             RowBox[{"flavor", "->", "Flavor"}], ",", "\[IndentingNewLine]", 
             RowBox[{"b", "->", "B"}], ",", "\[IndentingNewLine]", 
             RowBox[{"delta", "->", "Delta"}], ",", "\[IndentingNewLine]", 
             RowBox[{"sing", "->", 
              RowBox[{"(*", 
               RowBox[{"DeleteMassive", "["}], "*)"}], 
              RowBox[{"Singlets", "~", "Join", "~", 
               RowBox[{"Expand", "[", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"Q", "/", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                    RowBox[{"effNf", "/", "2"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "-", "effNf"}]}], 
                    "}"}]}], "]"}], "~", "Join", "~", "\[IndentingNewLine]", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"Q", "/", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                    RowBox[{"effNf", "/", "2"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}], "-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "-", "effNf"}]}], 
                    "}"}]}], "]"}]}], "\[IndentingNewLine]", "]"}]}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"bf", "->", 
              RowBox[{"Expand", "[", 
               RowBox[{"Which", "[", 
                RowBox[{
                 RowBox[{"i", "==", "1"}], ",", 
                 RowBox[{"BF", "+", 
                  RowBox[{
                   RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Total", "[", 
                    RowBox[{"Flavor", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], "-", 
                    RowBox[{
                    RowBox[{"Last", "[", "Nc", "]"}], " ", "B"}]}], " ", 
                    ")"}]}]}], ",", "\[IndentingNewLine]", 
                 RowBox[{"i", "==", 
                  RowBox[{"Length", "[", "Nc", "]"}]}], ",", 
                 RowBox[{"BF", "+", 
                  RowBox[{
                   RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Total", "[", 
                    RowBox[{"Flavor", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"First", "[", "Nc", "]"}], " ", "B"}]}], " ", 
                    ")"}]}]}], ",", "\[IndentingNewLine]", "True", ",", 
                 RowBox[{"BF", "+", 
                  RowBox[{
                   RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], " ", 
                   RowBox[{"Total", "[", 
                    RowBox[{"Flavor", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}]}], "]"}], 
               "]"}]}]}], "\[IndentingNewLine]", "|>"}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"rmin", "=", 
          RowBox[{"effNf", "-", 
           RowBox[{"Nc", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "+", "1"}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"r", "=", "rmin"}], ",", 
        RowBox[{"r", "<=", 
         RowBox[{"Floor", "[", 
          RowBox[{"effNf", "/", "2"}], "]"}]}], ",", 
        RowBox[{"r", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Beta]", "=", "1"}], ";", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"duals", ",", "\[IndentingNewLine]", 
           RowBox[{"<|", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"nf", "->", "Nf"}], ",", "\[IndentingNewLine]", 
             RowBox[{"nc", "->", 
              RowBox[{"ReplacePart", "[", 
               RowBox[{"Nc", ",", 
                RowBox[{"i", "->", "r"}]}], "]"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"fi", "->", 
              RowBox[{"Expand", "[", 
               RowBox[{"ReplacePart", "[", 
                RowBox[{"FI", ",", "\[IndentingNewLine]", 
                 RowBox[{"Which", "[", "\[IndentingNewLine]", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "Nc", "]"}], "==", "2"}], "&&", 
                    RowBox[{"i", "==", "1"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "->", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}]}], ",", 
                    RowBox[{"2", "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}], 
                    ")"}]}]}]}]}], "}"}], ",", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "Nc", "]"}], "==", "2"}], "&&", 
                    RowBox[{"i", "==", "2"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}], 
                    ")"}]}]}]}], ",", 
                    RowBox[{"2", "->", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}]}]}], "}"}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{"i", "==", "1"}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "Nc", "]"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}]}], ",", 
                    RowBox[{"i", "->", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}]}], ",", 
                    RowBox[{
                    RowBox[{"i", "+", "1"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}]}]}], 
                    "}"}], ",", "\[IndentingNewLine]", 
                   RowBox[{"i", "==", 
                    RowBox[{"Length", "[", "Nc", "]"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"i", "-", "1"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}]}], ",", 
                    RowBox[{"i", "->", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}]}], ",", 
                    RowBox[{"1", "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}]}]}], 
                    "}"}], ",", "\[IndentingNewLine]", "True", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"i", "-", "1"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}]}], ",", 
                    RowBox[{"i", "->", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}]}], ",", 
                    RowBox[{
                    RowBox[{"i", "+", "1"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}]}]}], 
                    "}"}]}], "\[IndentingNewLine]", "]"}]}], 
                "\[IndentingNewLine]", "]"}], "]"}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"flavor", "->", "Flavor"}], ",", "\[IndentingNewLine]", 
             RowBox[{"b", "->", "B"}], ",", "\[IndentingNewLine]", 
             RowBox[{"delta", "->", 
              RowBox[{"Delta", "~", "Join", "~", 
               RowBox[{"Expand", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"FI", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "+", 
                  RowBox[{"\[Beta]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"effNf", "/", "2"}], "-", "r"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}], "}"}], "]"}]}]}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{"sing", "->", 
              RowBox[{"(*", 
               RowBox[{"DeleteMassive", "["}], "*)"}], 
              RowBox[{"Singlets", "~", "Join", "~", 
               RowBox[{"Expand", "[", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"Q", "/", "2"}]}], "+", 
                    RowBox[{"j", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r", 
                    "-", "1"}]}], "}"}]}], "]"}], "~", "Join", "~", 
                 "\[IndentingNewLine]", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    RowBox[{"Q", "/", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "-", "effNf", "-", 
                    "1"}], ")"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "0", ",", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r", 
                    "-", "1"}]}], "}"}]}], "]"}], "~", "Join", "~", 
                 "\[IndentingNewLine]", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"Q", "/", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                    RowBox[{"effNf", "/", "2"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "r"}]}], "}"}]}], 
                  "]"}], "~", "Join", "~", "\[IndentingNewLine]", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"Q", "/", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                    RowBox[{"effNf", "/", "2"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}], "-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "r"}]}], "}"}]}], 
                  "]"}]}], "\[IndentingNewLine]", "]"}]}]}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"bf", "->", 
              RowBox[{"Expand", "[", 
               RowBox[{"Which", "[", 
                RowBox[{
                 RowBox[{"i", "==", "1"}], ",", 
                 RowBox[{"BF", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}], ")"}], 
                   " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Total", "[", 
                    RowBox[{"Flavor", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], "-", 
                    RowBox[{
                    RowBox[{"Last", "[", "Nc", "]"}], " ", "B"}]}], " ", 
                    ")"}]}]}], ",", "\[IndentingNewLine]", 
                 RowBox[{"i", "==", 
                  RowBox[{"Length", "[", "Nc", "]"}]}], ",", 
                 RowBox[{"BF", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}], ")"}], 
                   " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Total", "[", 
                    RowBox[{"Flavor", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"First", "[", "Nc", "]"}], " ", "B"}]}], " ", 
                    ")"}]}]}], ",", "\[IndentingNewLine]", "True", ",", 
                 RowBox[{"BF", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}], ")"}], 
                   " ", 
                   RowBox[{"Total", "[", 
                    RowBox[{"Flavor", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}]}], "]"}], 
               "]"}]}]}], "\[IndentingNewLine]", "|>"}]}], 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Beta]bool", "==", "True"}], "&&", 
            RowBox[{
             RowBox[{
              RowBox[{"effNf", "/", "2"}], "-", "r"}], "!=", "0"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"\[Beta]", "=", 
             RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"duals", ",", "\[IndentingNewLine]", 
              RowBox[{"<|", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"nf", "->", "Nf"}], ",", "\[IndentingNewLine]", 
                RowBox[{"nc", "->", 
                 RowBox[{"ReplacePart", "[", 
                  RowBox[{"Nc", ",", 
                   RowBox[{"i", "->", "r"}]}], "]"}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"fi", "->", 
                 RowBox[{"Expand", "[", 
                  RowBox[{"ReplacePart", "[", 
                   RowBox[{"FI", ",", "\[IndentingNewLine]", 
                    RowBox[{"Which", "[", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "Nc", "]"}], "==", "1"}], "&&", 
                    RowBox[{"i", "==", "1"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", "->", 
                    RowBox[{
                    RowBox[{"+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "-", 
                    RowBox[{"0", " ", "\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}]}], "}"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "Nc", "]"}], "==", "2"}], "&&", 
                    RowBox[{"i", "==", "1"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "->", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}]}], ",", 
                    RowBox[{"2", "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}], 
                    ")"}]}]}]}]}], "}"}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "Nc", "]"}], "==", "2"}], "&&", 
                    RowBox[{"i", "==", "2"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}], 
                    ")"}]}]}]}], ",", 
                    RowBox[{"2", "->", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}]}]}], "}"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"i", "==", "1"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "Nc", "]"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}]}], ",", 
                    RowBox[{"i", "->", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}]}], ",", 
                    RowBox[{
                    RowBox[{"i", "+", "1"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}]}]}], 
                    "}"}], ",", "\[IndentingNewLine]", 
                    RowBox[{"i", "==", 
                    RowBox[{"Length", "[", "Nc", "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"i", "-", "1"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}]}], ",", 
                    RowBox[{"i", "->", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}]}], ",", 
                    RowBox[{"1", "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}]}]}], 
                    "}"}], ",", "\[IndentingNewLine]", "True", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"i", "-", "1"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "-", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}]}], ",", 
                    RowBox[{"i", "->", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}]}], ",", 
                    RowBox[{
                    RowBox[{"i", "+", "1"}], "->", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", "+", "1"}], "]"}], "]"}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}]}]}], 
                    "}"}]}], "\[IndentingNewLine]", "]"}]}], 
                   "\[IndentingNewLine]", "]"}], "]"}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"flavor", "->", "Flavor"}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"b", "->", "B"}], ",", "\[IndentingNewLine]", 
                RowBox[{"delta", "->", 
                 RowBox[{"Delta", "~", "Join", "~", 
                  RowBox[{"Expand", "[", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"effNf", "/", "2"}], "-", "r"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}], "}"}], "]"}]}]}], 
                ",", "\[IndentingNewLine]", 
                RowBox[{"sing", "->", 
                 RowBox[{"(*", 
                  RowBox[{"DeleteMassive", "["}], "*)"}], 
                 RowBox[{"Singlets", "~", "Join", "~", 
                  RowBox[{"Expand", "[", "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"Q", "/", "2"}]}], "+", 
                    RowBox[{"j", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r", 
                    "-", "1"}]}], "}"}]}], "]"}], "~", "Join", "~", 
                    "\[IndentingNewLine]", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    RowBox[{"Q", "/", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "-", "effNf", "-", 
                    "1"}], ")"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "0", ",", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r", 
                    "-", "1"}]}], "}"}]}], "]"}], "~", "Join", "~", 
                    "\[IndentingNewLine]", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"Q", "/", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                    RowBox[{"effNf", "/", "2"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}], "+", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "r"}]}], "}"}]}], 
                    "]"}], "~", "Join", "~", "\[IndentingNewLine]", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"Q", "/", "2"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"j", "-", 
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                    RowBox[{"effNf", "/", "2"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}], "-", 
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "+", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}]}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"j", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "r"}]}], "}"}]}], 
                    "]"}]}], "\[IndentingNewLine]", "]"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{"bf", "->", 
                 RowBox[{"Expand", "[", 
                  RowBox[{"Which", "[", 
                   RowBox[{
                    RowBox[{"i", "==", "1"}], ",", 
                    RowBox[{"BF", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}], ")"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Total", "[", 
                    RowBox[{"Flavor", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], "-", 
                    RowBox[{
                    RowBox[{"Last", "[", "Nc", "]"}], " ", "B"}]}], " ", 
                    ")"}]}]}], ",", "\[IndentingNewLine]", 
                    RowBox[{"i", "==", 
                    RowBox[{"Length", "[", "Nc", "]"}]}], ",", 
                    RowBox[{"BF", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}], ")"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Total", "[", 
                    RowBox[{"Flavor", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], "+", 
                    RowBox[{
                    RowBox[{"First", "[", "Nc", "]"}], " ", "B"}]}], " ", 
                    ")"}]}]}], ",", "\[IndentingNewLine]", "True", ",", 
                    RowBox[{"BF", "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"FI", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", 
                    RowBox[{"\[Beta]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Nc", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "-", "effNf", "+", "r"}], 
                    ")"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
                    RowBox[{"2", " ", "m"}]}], ")"}], "/", "2"}]}]}], ")"}], 
                    " ", 
                    RowBox[{"Total", "[", 
                    RowBox[{"Flavor", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}]}]}]}], "]"}], 
                  "]"}]}]}], "\[IndentingNewLine]", "|>"}]}], 
             "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
          "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Return", " ", "the", " ", "duals"}], " ", "*)"}], 
      "\[IndentingNewLine]", "duals"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.906088976449687*^9, 3.906089221844244*^9}, {
   3.906089390374982*^9, 3.906089394241738*^9}, 3.906089481446181*^9, {
   3.906171921346786*^9, 3.90617194551217*^9}, {3.906171996756439*^9, 
   3.906172025612164*^9}, 3.9061720823108883`*^9, {3.906211008476677*^9, 
   3.90621108082338*^9}, {3.906211334121132*^9, 3.906211339721761*^9}, {
   3.906211415115573*^9, 3.9062114156072273`*^9}, {3.906211623597957*^9, 
   3.906211626798271*^9}, {3.906212137147005*^9, 3.906212158719784*^9}, {
   3.906258615224324*^9, 3.906258618582124*^9}, 3.950507094336937*^9, {
   3.950834392394195*^9, 3.9508343967189217`*^9}, {3.950834433459128*^9, 
   3.950834453941673*^9}, {3.9508692895563517`*^9, 3.950869293174262*^9}, {
   3.950870354805039*^9, 3.950870389633014*^9}, {3.950870511458466*^9, 
   3.9508705275869093`*^9}, {3.95091572783108*^9, 3.9509157431171494`*^9}, {
   3.950915776300463*^9, 3.950915778135823*^9}, {3.9509160971871843`*^9, 
   3.950916150383712*^9}, {3.952386240962549*^9, 3.952386251263445*^9}, {
   3.952386398796555*^9, 3.952386483520033*^9}, {3.952386529895352*^9, 
   3.952386609390877*^9}, {3.952386657052114*^9, 3.952386704268346*^9}, {
   3.952387958458591*^9, 3.952388101692485*^9}, {3.952388131858122*^9, 
   3.952388189900737*^9}, {3.952388229706897*^9, 3.952388283738264*^9}, {
   3.952488601221749*^9, 3.952488609643119*^9}, {3.9525580724511967`*^9, 
   3.952558103877143*^9}, {3.952558171419869*^9, 3.952558251363921*^9}, {
   3.9525582972676573`*^9, 3.9525583594069567`*^9}, {3.952558414911042*^9, 
   3.952558415690508*^9}, {3.952558486363856*^9, 3.952558488156601*^9}, {
   3.952558523810488*^9, 3.952558548448258*^9}, 3.952558588465728*^9, 
   3.952558685661642*^9, {3.952558719667929*^9, 3.9525587475768747`*^9}, {
   3.952559181823675*^9, 3.952559219442133*^9}, {3.95255925451565*^9, 
   3.952559255245151*^9}, {3.952561491870412*^9, 3.952561527672905*^9}, {
   3.952561574505419*^9, 3.952561598341877*^9}, {3.952561656681643*^9, 
   3.952561760124963*^9}, {3.952745913788097*^9, 3.952745949472458*^9}, {
   3.952812293609228*^9, 3.952812309743506*^9}, 3.952812560044128*^9, {
   3.953374266747502*^9, 3.953374307412017*^9}, {3.9533746663582077`*^9, 
   3.9533747191347*^9}, {3.953377318459662*^9, 3.9533773842135277`*^9}, {
   3.995969692548962*^9, 3.995969693622226*^9}, {3.999404063439192*^9, 
   3.999404063531209*^9}, {3.999404624394675*^9, 3.999404632608131*^9}, {
   3.999405049354637*^9, 3.999405095530419*^9}, {3.999405809274524*^9, 
   3.9994058098225203`*^9}, {4.00018488475459*^9, 4.000184889571681*^9}, {
   4.000224235068487*^9, 4.000224251623624*^9}, 4.000283445621955*^9},
 CellLabel->
  "In[1576]:=",ExpressionUUID->"c5283983-c188-4f42-bdbc-3d4f6c2d7a5b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"FirstBadNode", "[", "Quiver_", "]"}], ":=", 
  RowBox[{"First", "[", 
   RowBox[{"FirstPosition", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Quiver", "[", "nf", "]"}], "+", 
      RowBox[{
       RowBox[{"Rest", "[", 
        RowBox[{"Quiver", "[", "nc", "]"}], "]"}], "~", "Join", "~", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Quiver", "[", "nc", "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "}"}]}], "+", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Quiver", "[", "nc", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"-", "1"}], "]"}], "]"}], "}"}], "~", "Join", "~", 
       RowBox[{"Most", "[", 
        RowBox[{"Quiver", "[", "nc", "]"}], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Quiver", "[", "nc", "]"}]}]}], ",", 
     RowBox[{"_", "?", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"#", "<", "0"}], "&"}], ")"}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.906088455976294*^9, 3.906088478018929*^9}, 
   3.9060885148154593`*^9, {3.906088646945066*^9, 3.906088667849394*^9}, {
   3.9060887660347757`*^9, 3.9060887748680153`*^9}, {3.90608949009522*^9, 
   3.906089490394859*^9}, {3.906212242771923*^9, 3.906212243436762*^9}, {
   3.908248909149853*^9, 3.908248914360666*^9}, {3.915080556729538*^9, 
   3.915080557027596*^9}, {3.950507281206508*^9, 3.950507318979067*^9}, {
   3.950507536292885*^9, 3.95050767067747*^9}, {3.950507719074879*^9, 
   3.9505077830211153`*^9}, {3.950507846509064*^9, 3.950507864423122*^9}, {
   3.950507924762959*^9, 3.95050792731948*^9}, {3.950508071053557*^9, 
   3.950508079141605*^9}, {3.950508466396337*^9, 3.950508469217025*^9}, {
   3.950782831150985*^9, 3.95078287521964*^9}, {3.950782928007476*^9, 
   3.950782960426772*^9}, 3.95078300078325*^9, {3.950783067322571*^9, 
   3.950783246833914*^9}, {3.9507833609121*^9, 3.950783377053477*^9}, {
   3.9507834456651278`*^9, 3.950783477603197*^9}, {3.950783954026393*^9, 
   3.950784025434791*^9}, {3.950784081226605*^9, 3.950784177226179*^9}, {
   3.9507845298296223`*^9, 3.95078457514489*^9}, {3.950784607914603*^9, 
   3.950784656161165*^9}, {3.950784836781632*^9, 3.950784885467024*^9}, {
   3.950784919457062*^9, 3.950784987541602*^9}, {3.950785021019157*^9, 
   3.950785046470727*^9}, {3.950785112815071*^9, 3.950785175872632*^9}, {
   3.950785307618788*^9, 3.950785309630708*^9}, {3.95078569497072*^9, 
   3.950785720665444*^9}, {3.9507857634185057`*^9, 3.950785776051207*^9}, {
   3.950787828840102*^9, 3.950787938615299*^9}, {3.9507879811735077`*^9, 
   3.9507879816139793`*^9}, {3.950788076293807*^9, 3.950788115489493*^9}, {
   3.950788154684254*^9, 3.9507882102086983`*^9}, {3.950788286979138*^9, 
   3.950788318535609*^9}, {3.950788348700262*^9, 3.950788390557153*^9}, {
   3.950788445981571*^9, 3.950788468903036*^9}, {3.950788515736316*^9, 
   3.950788532826009*^9}, {3.950789124624076*^9, 3.950789150826655*^9}, 
   3.950791712642864*^9, {3.950791778686405*^9, 3.950791783772056*^9}, {
   3.95079307141842*^9, 3.95079310787265*^9}, {3.950870079023688*^9, 
   3.950870082039621*^9}, 3.950870172710813*^9, {3.950916188716731*^9, 
   3.9509161937871237`*^9}, {3.952386726181869*^9, 3.952386771920557*^9}, 
   3.952772586652077*^9, {3.952833078087318*^9, 3.952833092322707*^9}, {
   3.9528331957453327`*^9, 3.952833202714331*^9}, {3.952833250902875*^9, 
   3.952833254653219*^9}, {3.952833309334813*^9, 3.952833319408873*^9}, {
   3.952833418798489*^9, 3.9528334189544563`*^9}, {3.952833915349482*^9, 
   3.952833927868376*^9}, {3.996788917886107*^9, 3.996788930107864*^9}, {
   3.996789009444386*^9, 3.996789025109189*^9}, 4.000224261956688*^9},
 CellLabel->
  "In[1577]:=",ExpressionUUID->"1503bbd5-40b0-4127-813f-46fab8b493bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DeleteMassive", "[", "sing_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Singlets", "=", "sing"}], ",", "i", ",", "j"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<", 
        RowBox[{"Length", "[", "Singlets", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"!", 
           RowBox[{
            RowBox[{"Singlets", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "===", "Null"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"j", "=", 
              RowBox[{"i", "+", "1"}]}], ",", 
             RowBox[{"j", "<=", 
              RowBox[{"Length", "[", "Singlets", "]"}]}], ",", 
             RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Singlets", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "==", 
                 RowBox[{"-", 
                  RowBox[{"Singlets", "[", 
                   RowBox[{"[", "j", "]"}], "]"}]}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Singlets", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "=", "Null"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"Singlets", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "=", "Null"}], ";", 
                 "\[IndentingNewLine]", 
                 RowBox[{"Break", "[", "]"}], ";"}]}], "\[IndentingNewLine]", 
               "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Singlets", "/.", 
      RowBox[{"Null", "->", "Nothing"}]}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.950798341962365*^9, 3.950798573605113*^9}, {
   3.9507986110097933`*^9, 3.950798624922356*^9}, {3.9507986643433743`*^9, 
   3.950798674308956*^9}, 3.950798727895842*^9, {3.950798784521768*^9, 
   3.950798790810097*^9}, {3.950798834861925*^9, 3.950798855765789*^9}},
 CellLabel->
  "In[1578]:=",ExpressionUUID->"6ba3f433-9b16-43a4-a5d4-ae35ef81932b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"CheckConsistency", "[", "Quiver_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "sol", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"Quiver", "[", "delta", "]"}], "]"}], "==", "0"}], ",", 
      "True", ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Length", "[", 
        RowBox[{"sol", "=", 
         RowBox[{
          RowBox[{"Quiet", "[", 
           RowBox[{"Solve", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Sort", "[", 
               RowBox[{"Quiver", "[", "delta", "]"}], "]"}], "==", "0"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               SubscriptBox["Y", "i"], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{"Length", "[", 
                  RowBox[{"Quiver", "[", "nc", "]"}], "]"}]}], "}"}]}], 
              "]"}]}], "]"}], "]"}], "//", "Expand"}]}], "]"}], "==", "0"}], 
      ",", "False", ",", "\[IndentingNewLine]", 
      RowBox[{"MemberQ", "[", 
       RowBox[{
        RowBox[{"DeleteMassive", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Quiver", "[", "sing", "]"}], "/.", 
           RowBox[{"First", "[", "sol", "]"}]}], "//", "Expand"}], "]"}], ",", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"]}], "]"}], ",", "False", 
      ",", "\[IndentingNewLine]", "True", ",", "True"}], "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.950508080914537*^9, 3.950508081273238*^9}, {
   3.950508411305311*^9, 3.9505084310625668`*^9}, {3.950508746172947*^9, 
   3.950508749627902*^9}, {3.950509033022675*^9, 3.9505091281571493`*^9}, {
   3.950509230525045*^9, 3.9505093268586397`*^9}, {3.950509373596219*^9, 
   3.9505094321582*^9}, {3.950509896252055*^9, 3.950509901598441*^9}, 
   3.950509949971283*^9, {3.950510063061784*^9, 3.950510136231847*^9}, {
   3.950518064465654*^9, 3.950518070658753*^9}, {3.95051810608735*^9, 
   3.950518120285886*^9}, {3.950518150411027*^9, 3.950518151524716*^9}, {
   3.950518293695188*^9, 3.950518297967556*^9}, {3.950518473138519*^9, 
   3.950518481711485*^9}, {3.950518573954616*^9, 3.950518597560128*^9}, {
   3.950518736292333*^9, 3.950518745876267*^9}, {3.950519181869289*^9, 
   3.950519189131494*^9}, {3.9505194749398737`*^9, 3.9505195045831223`*^9}, {
   3.950519567844403*^9, 3.950519592317629*^9}, {3.950519629560156*^9, 
   3.950519640578724*^9}, {3.95051982027972*^9, 3.950519821691156*^9}, {
   3.950598855818288*^9, 3.950598884451242*^9}, 3.950599012581189*^9, 
   3.950599061498648*^9, 3.950604157602129*^9, {3.950605870339333*^9, 
   3.9506058779498167`*^9}, 3.950606021102145*^9, {3.95060736099979*^9, 
   3.950607387494417*^9}, 3.950610018199013*^9, {3.950615510527544*^9, 
   3.950615531524758*^9}, 3.9506161078290577`*^9, 3.950791418045312*^9, {
   3.950792245814849*^9, 3.950792269076201*^9}, {3.950794940540741*^9, 
   3.9507949547209253`*^9}, {3.950800404358989*^9, 3.950800409755262*^9}, {
   3.950800498126495*^9, 3.950800502667913*^9}, 3.950833109096957*^9, 
   3.9508690297264357`*^9, 3.950869280078768*^9, 3.950869318112599*^9, 
   3.950869353266782*^9, 3.950869389626141*^9, {3.950870276924919*^9, 
   3.950870278724904*^9}, {3.950870315516725*^9, 3.950870322527015*^9}, 
   3.950871872410717*^9, 3.950871919838737*^9, {3.950872335377729*^9, 
   3.950872364868778*^9}, {3.950872602757868*^9, 3.950872615527944*^9}, {
   3.950914382030492*^9, 3.950914417047104*^9}, {3.950915054832572*^9, 
   3.950915069489893*^9}, {3.952745950704941*^9, 3.952745951405311*^9}, {
   3.9527726476526403`*^9, 3.952772648533102*^9}},
 CellLabel->
  "In[1579]:=",ExpressionUUID->"44c12588-dbe1-4164-830a-65c58931fb29"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Apply", " ", "the", " ", "Dualize", " ", "function", " ", "to", " ", "a", 
    " ", "bad", " ", "Quiver", " ", 
    RowBox[{"(", 
     RowBox[{
     "with", " ", "a", " ", "specific", " ", "choice", " ", "of", " ", 
      "beta"}], ")"}], " ", "until", " ", "all", " ", "the", " ", 
    RowBox[{
     RowBox[{"ugly", "/", "bad"}], "/", "evil"}], " ", "nodes", " ", "are", 
    " ", "gone"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"DualityCascade", "[", 
    RowBox[{"Quiver_", ",", "\[Beta]bool_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "i", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"!", 
        RowBox[{"CheckConsistency", "[", "Quiver", "]"}]}], ",", "Nothing", 
       ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"i", "=", 
          RowBox[{"FirstBadNode", "[", "Quiver", "]"}]}], ")"}], "==", 
        "\"\<NotFound\>\""}], ",", 
       RowBox[{"{", "Quiver", "}"}], ",", "\[IndentingNewLine]", "True", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"DualityCascade", "[", 
          RowBox[{"#", ",", "\[Beta]bool"}], "]"}], "&"}], "/@", 
        RowBox[{"DualizeNode", "[", 
         RowBox[{"Quiver", ",", "i", ",", "\[Beta]bool"}], "]"}]}]}], 
      "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.899801623505912*^9, 3.8998017544334497`*^9}, {
   3.899801847565462*^9, 3.899801956001137*^9}, {3.899802021260706*^9, 
   3.899802047534354*^9}, {3.8998021157453*^9, 3.899802126205116*^9}, {
   3.899802180386731*^9, 3.899802253740067*^9}, {3.899802560295566*^9, 
   3.899802590280668*^9}, {3.899802666957961*^9, 3.899802708216145*^9}, {
   3.899802837285178*^9, 3.899802883355842*^9}, {3.899802930681026*^9, 
   3.899803052952903*^9}, {3.899803176022475*^9, 3.8998031784069157`*^9}, {
   3.8998032426886473`*^9, 3.899803356075366*^9}, {3.8998033880150747`*^9, 
   3.89980340271303*^9}, {3.899805075595705*^9, 3.899805079024749*^9}, {
   3.899805193142993*^9, 3.899805213143836*^9}, {3.899805872586155*^9, 
   3.899805881051979*^9}, {3.8998060041359787`*^9, 3.899806006175535*^9}, {
   3.899806140632584*^9, 3.899806141051216*^9}, {3.89981448133696*^9, 
   3.899814513569556*^9}, {3.899814657461207*^9, 3.899814706331002*^9}, 
   3.899814884791141*^9, {3.899815153856819*^9, 3.899815174456971*^9}, {
   3.899815301540647*^9, 3.899815336696857*^9}, {3.899841104455558*^9, 
   3.899841156654184*^9}, {3.899841210611795*^9, 3.899841213805896*^9}, {
   3.899841793447683*^9, 3.8998417966789513`*^9}, {3.89984189069946*^9, 
   3.899841948241868*^9}, {3.899841984785676*^9, 3.899841991144759*^9}, {
   3.899842083521593*^9, 3.899842087338512*^9}, {3.89984214183413*^9, 
   3.899842143312451*^9}, {3.899842267669283*^9, 3.899842292279313*^9}, 
   3.899842323045974*^9, {3.899842534382433*^9, 3.899842569355481*^9}, {
   3.899842602764272*^9, 3.89984261335984*^9}, {3.899842680267272*^9, 
   3.899842684661217*^9}, {3.899846906649533*^9, 3.899846910680557*^9}, {
   3.899847030420549*^9, 3.899847036302947*^9}, {3.899849072464797*^9, 
   3.899849109693091*^9}, {3.899849301457547*^9, 3.899849310439826*^9}, {
   3.899849352276269*^9, 3.899849380813909*^9}, {3.899849544242609*^9, 
   3.899849546280048*^9}, {3.899849629895625*^9, 3.8998496521370707`*^9}, {
   3.899849830563482*^9, 3.899849866880757*^9}, {3.899850012899315*^9, 
   3.899850044484185*^9}, {3.899850219937731*^9, 3.899850243042737*^9}, {
   3.899850416961951*^9, 3.899850438542622*^9}, {3.899851083874338*^9, 
   3.899851104377307*^9}, {3.899851211424843*^9, 3.899851215657428*^9}, 
   3.899851691668061*^9, {3.899852429867639*^9, 3.899852433072804*^9}, {
   3.899852463707554*^9, 3.899852491320522*^9}, {3.899852673389689*^9, 
   3.899852685852698*^9}, {3.899852767910697*^9, 3.8998527840188*^9}, {
   3.899856117898917*^9, 3.899856128185108*^9}, {3.899856183102456*^9, 
   3.8998563829669333`*^9}, {3.899856446817672*^9, 3.899856468063045*^9}, {
   3.899856525099652*^9, 3.899856530912226*^9}, {3.8998566877300777`*^9, 
   3.899856707744802*^9}, {3.899856794785392*^9, 3.899856795399142*^9}, {
   3.899857148762332*^9, 3.899857190998167*^9}, {3.899858257448684*^9, 
   3.899858257565735*^9}, {3.900822342114279*^9, 3.900822342808696*^9}, {
   3.900822424028914*^9, 3.900822437771883*^9}, {3.900822495152574*^9, 
   3.900822533919263*^9}, {3.900822701504005*^9, 3.900822709617366*^9}, {
   3.9008236238070908`*^9, 3.900823624779583*^9}, {3.905826833401909*^9, 
   3.905826852111831*^9}, 3.905827076945422*^9, {3.905827214404655*^9, 
   3.905827224897862*^9}, {3.905828382400155*^9, 3.90582838264121*^9}, {
   3.905828514144649*^9, 3.90582854199721*^9}, {3.905828652123469*^9, 
   3.905828675939805*^9}, {3.905828717120759*^9, 3.905828722457671*^9}, {
   3.905828839267723*^9, 3.905828898393917*^9}, {3.905828944011904*^9, 
   3.905828972220292*^9}, {3.905829036081873*^9, 3.905829063830702*^9}, {
   3.905829269185261*^9, 3.905829314597252*^9}, {3.905829428987534*^9, 
   3.905829459821915*^9}, {3.90582949537484*^9, 3.905829529686625*^9}, {
   3.905829696764884*^9, 3.905829712113755*^9}, {3.905830298357115*^9, 
   3.905830309950593*^9}, {3.905831212910068*^9, 3.905831274141399*^9}, {
   3.905837523781376*^9, 3.905837530095564*^9}, {3.905837913303234*^9, 
   3.9058379418606453`*^9}, {3.90583802412452*^9, 3.905838075044264*^9}, {
   3.9058381209651327`*^9, 3.905838203872446*^9}, {3.905838261194878*^9, 
   3.905838358023459*^9}, {3.905838417627923*^9, 3.905838477721371*^9}, {
   3.905838569113275*^9, 3.905838579445943*^9}, {3.905838685848774*^9, 
   3.905838804324473*^9}, {3.905838837683135*^9, 3.905839107554078*^9}, {
   3.905839139233726*^9, 3.905839179832492*^9}, {3.905839283046319*^9, 
   3.905839294478055*^9}, {3.905840732799775*^9, 3.905840789966436*^9}, {
   3.905840833890375*^9, 3.905840922864019*^9}, {3.905840978039257*^9, 
   3.905841057336792*^9}, {3.9058414485958347`*^9, 3.90584146056488*^9}, {
   3.905841534232204*^9, 3.905841568233569*^9}, {3.905841758326651*^9, 
   3.905841877499976*^9}, 3.905842787838001*^9, {3.905849705341913*^9, 
   3.905849718060484*^9}, {3.905849769143004*^9, 3.905849787605174*^9}, {
   3.905849997695187*^9, 3.905850101264435*^9}, {3.9058502874886427`*^9, 
   3.905850613466737*^9}, {3.905850683088655*^9, 3.905850683305793*^9}, 
   3.905850852627839*^9, {3.905850914089553*^9, 3.905850939951905*^9}, {
   3.905850975238548*^9, 3.905850984054229*^9}, {3.9058510279369497`*^9, 
   3.905851028449301*^9}, {3.905851089983592*^9, 3.905851128206893*^9}, {
   3.905851164697011*^9, 3.905851191975275*^9}, {3.905851251116749*^9, 
   3.905851261398877*^9}, {3.90585129341934*^9, 3.9058513881710243`*^9}, {
   3.905851531124181*^9, 3.905851740954801*^9}, {3.90585182925612*^9, 
   3.90585184732484*^9}, {3.905852027459219*^9, 3.905852104963296*^9}, {
   3.905852181107733*^9, 3.9058522272973824`*^9}, {3.905852279658385*^9, 
   3.905852374117807*^9}, {3.905852443155864*^9, 3.905852453058312*^9}, {
   3.905852505777849*^9, 3.905852538523315*^9}, {3.905852572987845*^9, 
   3.9058525882452593`*^9}, {3.90585272542069*^9, 3.905852788715757*^9}, {
   3.90585292867874*^9, 3.905852972070947*^9}, {3.905853025806979*^9, 
   3.9058530301897*^9}, {3.905853232948776*^9, 3.90585329121747*^9}, {
   3.905853996852681*^9, 3.9058540248459673`*^9}, {3.905854111638941*^9, 
   3.905854174859812*^9}, {3.905854473561786*^9, 3.905854477148407*^9}, {
   3.905854522434228*^9, 3.905854762684976*^9}, {3.9060215421916*^9, 
   3.9060216005518827`*^9}, {3.906088443870685*^9, 3.906088452146285*^9}, {
   3.906088541619219*^9, 3.9060885512046003`*^9}, {3.906089335501221*^9, 
   3.906089372957335*^9}, {3.906089464458166*^9, 3.906089466033991*^9}, {
   3.906212250071405*^9, 3.9062122507714653`*^9}, {3.908249703264406*^9, 
   3.908249717058209*^9}, {3.950507470604027*^9, 3.950507482011753*^9}, {
   3.950507899410162*^9, 3.95050791133057*^9}, {3.950508457475272*^9, 
   3.950508459143038*^9}, {3.950789039093321*^9, 3.950789101202064*^9}, {
   3.9507892800161257`*^9, 3.950789354915197*^9}, {3.950789728567007*^9, 
   3.950789729022853*^9}, {3.9507897682187862`*^9, 3.950789778761915*^9}, {
   3.950790378806306*^9, 3.950790394805838*^9}, {3.950790510586878*^9, 
   3.950790522918191*^9}, {3.950790566998096*^9, 3.950790616949627*^9}, 
   3.950791047243322*^9, {3.950791669886907*^9, 3.950791680672387*^9}, {
   3.95079183642808*^9, 3.95079187179608*^9}, {3.950796141159553*^9, 
   3.950796160909214*^9}, 3.95086997227825*^9, {3.952772676130451*^9, 
   3.952772714206702*^9}, 3.9528332111212273`*^9, {3.9528332859886303`*^9, 
   3.952833289262299*^9}, {3.952833364925786*^9, 3.952833400409566*^9}, {
   3.996788874821458*^9, 3.996788904403697*^9}, 3.996789004825638*^9, {
   3.99678903497712*^9, 3.996789041270751*^9}, {3.999405815812429*^9, 
   3.999405816882215*^9}, {4.00022427613844*^9, 4.000224280274259*^9}},
 CellLabel->
  "In[1580]:=",ExpressionUUID->"3d7bf4ff-0dc4-4077-ad18-0762f12eacac"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"RotateQuiver", "[", 
    RowBox[{"Quiver_", ",", "i_"}], "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"<|", 
    RowBox[{
     RowBox[{"nf", "->", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Quiver", "[", "nf", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"i", "+", "j"}], ",", 
            RowBox[{"Length", "[", 
             RowBox[{"Quiver", "[", "nf", "]"}], "]"}], ",", "1"}], "]"}], 
          "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"Quiver", "[", "nf", "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{"nc", "->", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Quiver", "[", "nc", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"i", "+", "j"}], ",", 
            RowBox[{"Length", "[", 
             RowBox[{"Quiver", "[", "nc", "]"}], "]"}], ",", "1"}], "]"}], 
          "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"Quiver", "[", "nc", "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{"fi", "->", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Quiver", "[", "fi", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"i", "+", "j"}], ",", 
            RowBox[{"Length", "[", 
             RowBox[{"Quiver", "[", "fi", "]"}], "]"}], ",", "1"}], "]"}], 
          "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"Quiver", "[", "fi", "]"}], "]"}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{"flavor", "->", 
      RowBox[{"Expand", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Quiver", "[", "flavor", "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"i", "+", "j"}], ",", 
              RowBox[{"Length", "[", 
               RowBox[{"Quiver", "[", "flavor", "]"}], "]"}], ",", "1"}], 
             "]"}], "]"}], "]"}], "-", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"j", "<=", 
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"Quiver", "[", "flavor", "]"}], "]"}], "-", "i"}]}], 
            ",", 
            RowBox[{"Quiver", "[", "b", "]"}], ",", "0"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"Length", "[", 
            RowBox[{"Quiver", "[", "flavor", "]"}], "]"}]}], "}"}]}], "]"}], 
       "]"}]}], ",", 
     RowBox[{"b", "->", 
      RowBox[{"Quiver", "[", "b", "]"}]}], ",", 
     RowBox[{"delta", "->", 
      RowBox[{"Quiver", "[", "delta", "]"}]}], ",", 
     RowBox[{"sing", "->", 
      RowBox[{"Quiver", "[", "sing", "]"}]}], ",", 
     RowBox[{"bf", "->", "\[IndentingNewLine]", 
      RowBox[{"Expand", "[", 
       RowBox[{
        RowBox[{"Quiver", "[", "bf", "]"}], "+", 
        RowBox[{
         RowBox[{"Quiver", "[", "b", "]"}], " ", 
         RowBox[{"Total", "[", 
          RowBox[{
           RowBox[{"Take", "[", 
            RowBox[{
             RowBox[{"Quiver", "[", "nc", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ",", 
               RowBox[{"Length", "[", 
                RowBox[{"Quiver", "[", "nc", "]"}], "]"}]}], "}"}]}], "]"}], 
           " ", 
           RowBox[{"Take", "[", 
            RowBox[{
             RowBox[{"Quiver", "[", "fi", "]"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ",", 
               RowBox[{"Length", "[", 
                RowBox[{"Quiver", "[", "fi", "]"}], "]"}]}], "}"}]}], "]"}]}],
           "]"}]}]}], "]"}]}]}], "|>"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.953364437230612*^9, 3.9533646346514893`*^9}, {
   3.953364667880844*^9, 3.95336466946226*^9}, {3.953374335013533*^9, 
   3.953374375647266*^9}, {3.953374594498719*^9, 3.953374618897382*^9}, {
   3.953374946636204*^9, 3.953374975775044*^9}, {3.953375156293668*^9, 
   3.953375158722497*^9}, {3.953375281422727*^9, 3.953375282098837*^9}, {
   3.953375312150406*^9, 3.953375436559017*^9}, {3.9533755252583437`*^9, 
   3.953375544370407*^9}, {3.953376380487154*^9, 3.953376399116004*^9}, {
   3.953377757303678*^9, 3.953377778337345*^9}, {3.953459275134864*^9, 
   3.953459283119664*^9}, 3.953459336588704*^9, {3.953459389301294*^9, 
   3.953459450470588*^9}, {3.9534594969806023`*^9, 3.953459497494872*^9}, {
   3.953459566527036*^9, 3.953459614905457*^9}, {3.953459719536106*^9, 
   3.95345972743314*^9}, {3.953459901610324*^9, 3.953459904455209*^9}, {
   3.9534599617289743`*^9, 3.953460017394104*^9}, {3.953461120567628*^9, 
   3.95346113677411*^9}, {3.95377341336878*^9, 3.953773428723135*^9}, 
   3.953773553248499*^9, {3.996790852307436*^9, 3.996790871901634*^9}, {
   3.996791443531352*^9, 3.996791443818349*^9}, {4.000197257411009*^9, 
   4.000197311939158*^9}, 4.000197350568472*^9, {4.000197381088689*^9, 
   4.000197387482508*^9}, {4.0002243004675303`*^9, 4.000224306198969*^9}},
 CellLabel->
  "In[1581]:=",ExpressionUUID->"20bbb6dc-ef27-4b25-b44c-883096e2aaa5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SelectLastNode", "[", 
   RowBox[{"Nf_", ",", "Nc_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"smallestNode", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"smallestNode", "=", 
      RowBox[{"PositionSmallest", "[", "Nc", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", 
        RowBox[{"Length", "[", "smallestNode", "]"}]}], ",", 
       RowBox[{"i", ">", "1"}], ",", 
       RowBox[{"i", "--"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"smallestNode", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "!=", 
           RowBox[{
            RowBox[{"smallestNode", "[", 
             RowBox[{"[", 
              RowBox[{"i", "-", "1"}], "]"}], "]"}], "+", "1"}]}], ",", 
          RowBox[{
           RowBox[{"Return", "[", 
            RowBox[{"smallestNode", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], ";"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Which", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"First", "[", "smallestNode", "]"}], "!=", "1"}], ",", 
       RowBox[{"First", "[", "smallestNode", "]"}], ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Last", "[", "smallestNode", "]"}], "!=", 
        RowBox[{"Length", "[", "Nc", "]"}]}], ",", "1", ",", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"Globally", " ", "bad"}], " ", "*)"}], " ", 
       RowBox[{"Nf", "==", 
        RowBox[{"Table", "[", 
         RowBox[{"0", ",", 
          RowBox[{"{", 
           RowBox[{"Length", "[", "Nf", "]"}], "}"}]}], "]"}]}], ",", 
       RowBox[{"-", "1"}], " ", ",", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "True", ",", 
       RowBox[{"First", "[", 
        RowBox[{"Last", "[", 
         RowBox[{"Position", "[", 
          RowBox[{"Nf", ",", 
           RowBox[{"_", "?", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"#", ">", "0"}], "&"}], ")"}]}]}], "]"}], "]"}], 
        "]"}]}], "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.952813292397716*^9, 3.952813309434429*^9}, {
   3.952813469039648*^9, 3.952813478384976*^9}, {3.95281646428204*^9, 
   3.952816523804552*^9}, {3.952816604132907*^9, 3.952816604278344*^9}, {
   3.952816740296865*^9, 3.952816743495167*^9}, {3.952816779421177*^9, 
   3.952816875167289*^9}, {3.952816932860059*^9, 3.952816965820224*^9}, {
   3.952817109955269*^9, 3.952817190706128*^9}, {3.952817350298718*^9, 
   3.952817390959968*^9}, {3.952817537997984*^9, 3.952817629521494*^9}, {
   3.952817971937188*^9, 3.952818000822817*^9}, {3.952818055243527*^9, 
   3.95281818054134*^9}, {3.952818371183911*^9, 3.952818452799143*^9}, {
   3.952818525671733*^9, 3.952818533841864*^9}, {3.952818583071604*^9, 
   3.952818680078972*^9}, {3.95281882857297*^9, 3.9528188543233147`*^9}, {
   3.952818938277957*^9, 3.952818941601967*^9}, {3.952819068194029*^9, 
   3.95281919383212*^9}, {3.952819463672093*^9, 3.952819479849757*^9}, 
   3.952819589190951*^9, {3.952819739474581*^9, 3.952819760786624*^9}, {
   3.952819807297344*^9, 3.9528198084700747`*^9}, {3.952819871956394*^9, 
   3.95281987315488*^9}, {3.952830664065003*^9, 3.952830685822089*^9}, {
   3.952832854059004*^9, 3.952832875884406*^9}, {3.95283293304849*^9, 
   3.952833001560001*^9}, {3.95283371151652*^9, 3.952833756233776*^9}, {
   3.952833819472775*^9, 3.952833832655851*^9}, {3.95283393181974*^9, 
   3.952833933265619*^9}, {3.952833998988297*^9, 3.952834020766306*^9}, {
   3.9528345374908247`*^9, 3.952834544648474*^9}, {3.9528346374550443`*^9, 
   3.9528346603702*^9}, {3.953013182254786*^9, 3.953013276143011*^9}, 
   3.9533785544638433`*^9, {3.953378726633842*^9, 3.953378774719959*^9}, {
   3.953379233008213*^9, 3.953379336932925*^9}, {3.953379513738743*^9, 
   3.9533795349644814`*^9}, {3.953379608147449*^9, 3.95337962436867*^9}, {
   3.953379730772855*^9, 3.953379753295546*^9}, {3.95338022248333*^9, 
   3.953380231042699*^9}, {3.9574157405073442`*^9, 3.957415788968279*^9}, {
   3.957415851568781*^9, 3.9574158691213512`*^9}, {3.957415906432837*^9, 
   3.957415920771189*^9}, {3.9578619426683292`*^9, 3.957861943635251*^9}, {
   3.957917153131695*^9, 3.9579171793619847`*^9}, {4.000224310177229*^9, 
   4.000224329281382*^9}},
 CellLabel->
  "In[1582]:=",ExpressionUUID->"4f94da43-ac17-4bc7-9f45-f4d09e6aeefa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Mirror", "[", "Quiver_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "i", ",", "RotatedQuiver", ",", "LastFI", ",", "FirstFlavor", ",", "Nf", 
      ",", "Nc", ",", "FI", ",", "Flavor", ",", "B", ",", "Delta", ",", 
      "Singlets", ",", "CanonicalBF", ",", "DualCanonicalBF", ",", "BF"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"i", "=", 
         RowBox[{"SelectLastNode", "[", 
          RowBox[{
           RowBox[{"Quiver", "[", "nf", "]"}], ",", 
           RowBox[{"Quiver", "[", "nc", "]"}]}], "]"}]}], ")"}], "==", 
       RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", "Quiver", ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"RotatedQuiver", "=", 
        RowBox[{"RotateQuiver", "[", 
         RowBox[{"Quiver", ",", "i"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"FirstFlavor", "=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"LastFI", "=", 
             RowBox[{"Select", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 SubscriptBox["Y", "i"], ",", 
                 RowBox[{"{", 
                  RowBox[{"i", ",", 
                   RowBox[{"Length", "[", 
                    RowBox[{"RotatedQuiver", "[", "fi", "]"}], "]"}]}], 
                  "}"}]}], "]"}], ",", 
               RowBox[{
                RowBox[{
                 RowBox[{"Coefficient", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"RotatedQuiver", "[", "fi", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}], ",", "#"}], "]"}], "==",
                  "1"}], "&"}]}], "]"}]}], "]"}], ">", "0"}], ",", 
          RowBox[{"Last", "[", "LastFI", "]"}], ",", "0"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"Nf", ",", "Nc"}], "}"}], "}"}], "=", 
        RowBox[{
         RowBox[{
          RowBox[{"ToNfNcCircular", "[", 
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "2", "]"}], "]"}], ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", "1", "]"}], "]"}], ",", 
            RowBox[{"#", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "&"}], "/@", 
         RowBox[{"{", 
          RowBox[{"ToPartitionsCircular", "[", 
           RowBox[{
            RowBox[{"RotatedQuiver", "[", "nf", "]"}], ",", 
            RowBox[{"RotatedQuiver", "[", "nc", "]"}]}], "]"}], "}"}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"FI", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Rest", "[", "#", "]"}], "~", "Join", "~", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"First", "[", "#", "]"}], "-", 
               RowBox[{"RotatedQuiver", "[", "b", "]"}]}], "}"}]}], ")"}]}], 
          "&"}], "@", 
         RowBox[{"Reverse", "[", 
          RowBox[{"Flatten", "[", 
           RowBox[{"RotatedQuiver", "[", "flavor", "]"}], "]"}], "]"}]}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Flavor", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"FirstFlavor", "+", 
             RowBox[{"Total", "[", 
              RowBox[{"Take", "[", 
               RowBox[{
                RowBox[{"Reverse", "[", 
                 RowBox[{"Most", "[", 
                  RowBox[{"RotatedQuiver", "[", "fi", "]"}], "]"}], "]"}], 
                ",", 
                RowBox[{
                 RowBox[{"Total", "[", 
                  RowBox[{"Take", "[", 
                   RowBox[{"Nf", ",", 
                    RowBox[{"k", "-", "1"}]}], "]"}], "]"}], "+", "j", "-", 
                 "1"}]}], "]"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", 
              RowBox[{"Nf", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", 
            RowBox[{"Length", "[", "Nf", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"B", "=", 
        RowBox[{"Total", "[", 
         RowBox[{"RotatedQuiver", "[", "fi", "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Delta", "=", 
        RowBox[{"RotatedQuiver", "[", "delta", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Singlets", "=", 
        RowBox[{"RotatedQuiver", "[", "sing", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"CanonicalBF", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Last", "[", 
           RowBox[{"RotatedQuiver", "[", "nc", "]"}], "]"}], " ", 
          RowBox[{
           RowBox[{"Reverse", "[", 
            RowBox[{"Flatten", "[", "Flavor", "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], " ", 
          RowBox[{"RotatedQuiver", "[", "b", "]"}]}], "+", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "1"}], 
           RowBox[{"Length", "[", 
            RowBox[{"RotatedQuiver", "[", "flavor", "]"}], "]"}]], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"k", "=", 
             RowBox[{"j", "+", "1"}]}], 
            RowBox[{"Length", "[", 
             RowBox[{"RotatedQuiver", "[", "flavor", "]"}], "]"}]], 
           RowBox[{
            RowBox[{
             RowBox[{"Reverse", "[", 
              RowBox[{"Flatten", "[", "Flavor", "]"}], "]"}], "[", 
             RowBox[{"[", "k", "]"}], "]"}], " ", 
            RowBox[{"Total", "[", 
             RowBox[{
              RowBox[{"RotatedQuiver", "[", "flavor", "]"}], "[", 
              RowBox[{"[", "j", "]"}], "]"}], "]"}]}]}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"DualCanonicalBF", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"Last", "[", "Nc", "]"}], " ", 
          RowBox[{
           RowBox[{"Reverse", "[", 
            RowBox[{"Flatten", "[", 
             RowBox[{"RotatedQuiver", "[", "flavor", "]"}], "]"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], " ", "B"}], "+", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "1"}], 
           RowBox[{"Length", "[", "Flavor", "]"}]], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"k", "=", 
             RowBox[{"j", "+", "1"}]}], 
            RowBox[{"Length", "[", "Flavor", "]"}]], 
           RowBox[{
            RowBox[{
             RowBox[{"Reverse", "[", 
              RowBox[{"Flatten", "[", 
               RowBox[{"RotatedQuiver", "[", "flavor", "]"}], "]"}], "]"}], 
             "[", 
             RowBox[{"[", "k", "]"}], "]"}], " ", 
            RowBox[{"Total", "[", 
             RowBox[{"Flavor", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "]"}]}]}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"BF", "=", 
        RowBox[{"Expand", "[", 
         RowBox[{
          RowBox[{"RotatedQuiver", "[", "bf", "]"}], "-", "CanonicalBF", "+", 
          "DualCanonicalBF"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"nf", "->", "Nf"}], ",", 
         RowBox[{"nc", "->", "Nc"}], ",", 
         RowBox[{"fi", "->", "FI"}], ",", 
         RowBox[{"flavor", "->", "Flavor"}], ",", 
         RowBox[{"b", "->", "B"}], ",", 
         RowBox[{"delta", "->", "Delta"}], ",", 
         RowBox[{"sing", "->", "Singlets"}], ",", 
         RowBox[{"bf", "->", "BF"}]}], "|>"}]}]}], "\[IndentingNewLine]", 
     "]"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.953771293275047*^9, 3.953771306961365*^9}, {
   3.953771368206802*^9, 3.953771486427804*^9}, {3.953771556682931*^9, 
   3.953771607399314*^9}, {3.953771661281711*^9, 3.953771665790225*^9}, {
   3.95377170612832*^9, 3.953771736436178*^9}, {3.953771785147898*^9, 
   3.953772065518096*^9}, {3.9537721217917747`*^9, 3.953772205639117*^9}, {
   3.953772406337978*^9, 3.953772412881017*^9}, 3.953772475742318*^9, {
   3.953772545091989*^9, 3.953772679852673*^9}, {3.953772711140305*^9, 
   3.95377273131437*^9}, {3.953772769531785*^9, 3.953772769827905*^9}, {
   3.953772810271717*^9, 3.953772828056013*^9}, {3.953772889014216*^9, 
   3.953772908996549*^9}, {3.953773009165673*^9, 3.953773011127472*^9}, {
   3.953773093646659*^9, 3.953773095403903*^9}, {3.9537731800933743`*^9, 
   3.9537732226902447`*^9}, {3.953773339002706*^9, 3.953773342727845*^9}, {
   3.953773875496898*^9, 3.953773877358377*^9}, {3.953774256744752*^9, 
   3.953774258900938*^9}, {3.953774301667024*^9, 3.95377434642089*^9}, {
   3.953774378071569*^9, 3.9537743902966413`*^9}, {3.953774435611994*^9, 
   3.953774439513253*^9}, {3.953774862798293*^9, 3.953774863235631*^9}, 
   3.953776531885086*^9, {3.95377708037154*^9, 3.953777092699314*^9}, {
   3.9537772341455936`*^9, 3.953777268500119*^9}, {3.953882200738675*^9, 
   3.953882223625971*^9}, 3.953882313451981*^9, {3.953882732368847*^9, 
   3.953882788001311*^9}, {3.953882833737549*^9, 3.953882839165149*^9}, {
   3.95388288693789*^9, 3.953882886999887*^9}, {3.953883075513339*^9, 
   3.953883156506015*^9}, {3.953883787245427*^9, 3.95388379433181*^9}, {
   3.957416114396077*^9, 3.9574161997607327`*^9}, 3.957416281478955*^9, {
   3.9574163415935793`*^9, 3.957416385170374*^9}, {3.957416429470166*^9, 
   3.957416513353533*^9}, {3.957917334940515*^9, 3.957917337211155*^9}, {
   3.957918929072225*^9, 3.957919003113899*^9}, {3.95791906417845*^9, 
   3.957919191717922*^9}, {3.957919241416223*^9, 3.957919330567051*^9}, {
   3.957919400266878*^9, 3.957919404970834*^9}, {3.957919450539722*^9, 
   3.957919455967317*^9}, 3.957919502571608*^9, {3.957919543785347*^9, 
   3.957919559396535*^9}, {3.95791958973438*^9, 3.957919631650077*^9}, 
   3.957941907299158*^9, {3.9580877344400673`*^9, 3.958087735828156*^9}, {
   3.995076217449628*^9, 3.9950762299926157`*^9}, {4.000095704497527*^9, 
   4.000095704995893*^9}, {4.000095759114243*^9, 4.000095759943032*^9}, {
   4.0001830157007837`*^9, 4.0001830439762297`*^9}, {4.00018310164072*^9, 
   4.000183112449575*^9}, {4.000183249080781*^9, 4.0001832521349697`*^9}, {
   4.000197709792683*^9, 4.000197754441145*^9}, {4.000198239577792*^9, 
   4.000198264984502*^9}, {4.000199499920201*^9, 4.000199571671627*^9}, {
   4.000199669382441*^9, 4.000199676527106*^9}, {4.000199711375313*^9, 
   4.0001997808920546`*^9}, {4.000199814792092*^9, 4.000199817374044*^9}, {
   4.000200111836642*^9, 4.000200141564013*^9}, {4.0002002374562445`*^9, 
   4.000200313869092*^9}, {4.000200347456663*^9, 4.00020034854317*^9}, {
   4.000200465443632*^9, 4.000200540272248*^9}, {4.000201006464076*^9, 
   4.000201007969817*^9}, {4.000208648582439*^9, 4.000208650384335*^9}, 
   4.000224344488124*^9},
 CellLabel->
  "In[1583]:=",ExpressionUUID->"c78cf03f-ac93-45f8-b1f8-1543524fbe86"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Given", " ", "lists", " ", "of", " ", "gauge", " ", "and", " ", "flavor",
      " ", "ranks"}], ",", " ", 
    RowBox[{"dualize", " ", "the", " ", "corresponding", " ", "quiver"}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"DualizeQuiver", "[", "EMbool_", "]"}], "[", 
     RowBox[{"Nf_", ",", "Nc_", ",", "B_", ",", "T_"}], "]"}], "[", 
    "reorder_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "LastNode", ",", "ReorderedNc", ",", "ReorderedNf", ",", "FI", ",", 
       "Flavor", ",", "Delta", ",", "Singlets", ",", "BF", ",", "Quiver", ",",
        "GoodDuals", ",", "\[Beta]bool", ",", "detailsBool"}], "}"}], ",", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Beta]bool", "=", "True"}], ";", " ", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{
        "Set", " ", "this", " ", "to", " ", "False", " ", "if", " ", "you", 
         " ", "want", " ", "dual", " ", "frames", " ", "with", " ", "to", " ",
          "\[Beta]"}], "=", 
        RowBox[{"1", " ", "only"}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"detailsBool", "=", "True"}], ";", " ", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Set", " ", "this", " ", "to", " ", "False", " ", "if", " ", "you", 
        " ", "want", " ", "to", " ", "suppress", " ", "the", " ", "details", 
        " ", "in", " ", "the", " ", "print"}], " ", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Verify", " ", "input", " ", "variables"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"EMbool", "!=", "\"\<Electric\>\""}], "&&", 
         RowBox[{"EMbool", "!=", "\"\<Magnetic\>\""}]}], ",", 
        RowBox[{
         RowBox[{
         "Print", "[", 
          "\"\<Error: dualizationType must be either \\\"Electric\\\" or \
\\\"Magnetc\\\".\>\"", "]"}], ";", 
         RowBox[{"Abort", "[", "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "Nf", "]"}], "!=", 
         RowBox[{"Length", "[", "Nc", "]"}]}], ",", 
        RowBox[{
         RowBox[{
         "Print", "[", "\"\<Error: Nf and Nc must be of the same length.\>\"",
           "]"}], ";", 
         RowBox[{"Abort", "[", "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"BooleanQ", "[", "reorder", "]"}]}], ",", 
        RowBox[{
         RowBox[{
         "Print", "[", 
          "\"\<Error: prescribedOrder must be either True or False.\>\"", 
          "]"}], ";", 
         RowBox[{"Abort", "[", "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Reorder", " ", "the", " ", "nodes"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"LastNode", "=", 
       RowBox[{"SelectLastNode", "[", 
        RowBox[{"Nf", ",", "Nc"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{"reorder", "&&", 
         RowBox[{"LastNode", ">", "0"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ReorderedNf", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Nf", "[", 
             RowBox[{"[", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"LastNode", "+", "i"}], ",", 
                RowBox[{"Length", "[", "Nf", "]"}], ",", "1"}], "]"}], "]"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "Nf", "]"}]}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ReorderedNc", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Nc", "[", 
             RowBox[{"[", 
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{"LastNode", "+", "i"}], ",", 
                RowBox[{"Length", "[", "Nc", "]"}], ",", "1"}], "]"}], "]"}], 
             "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "Nc", "]"}]}], "}"}]}], "]"}]}], ";"}], 
        ",", "\[IndentingNewLine]", "\[IndentingNewLine]", "True", ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ReorderedNf", "=", "Nf"}], ";", "\[IndentingNewLine]", 
         RowBox[{"ReorderedNc", "=", "Nc"}], ";"}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Initialize", " ", "Quiver"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"FI", "=", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           SubscriptBox["Y", "i"], "-", 
           SubscriptBox["Y", 
            RowBox[{"i", "+", "1"}]]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "ReorderedNc", "]"}]}], "}"}]}], "]"}], "/.", 
        RowBox[{
         SubscriptBox["Y", 
          RowBox[{
           RowBox[{"Length", "[", "ReorderedNc", "]"}], "+", "1"}]], "->", 
         RowBox[{
          SubscriptBox["Y", "1"], "-", "T"}]}]}]}], ";", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"Flavor", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           SubscriptBox["X", 
            RowBox[{"i", "+", 
             RowBox[{"Total", "[", 
              RowBox[{"Take", "[", 
               RowBox[{"ReorderedNf", ",", 
                RowBox[{"j", "-", "1"}]}], "]"}], "]"}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"ReorderedNf", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"Length", "[", "ReorderedNf", "]"}]}], "}"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Delta", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Singlets", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"BF", "=", 
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Last", "[", "ReorderedNc", "]"}], " ", 
          SubscriptBox["Y", "1"], " ", "B"}], "+", 
         RowBox[{
          UnderoverscriptBox["\[Sum]", 
           RowBox[{"j", "=", "1"}], 
           RowBox[{"Length", "[", "Flavor", "]"}]], 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"k", "=", 
             RowBox[{"j", "+", "1"}]}], 
            RowBox[{"Length", "[", "Flavor", "]"}]], 
           RowBox[{
            SubscriptBox["Y", "k"], " ", 
            RowBox[{"Total", "[", 
             RowBox[{"Flavor", "[", 
              RowBox[{"[", "j", "]"}], "]"}], "]"}]}]}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Quiver", "=", 
       RowBox[{"<|", 
        RowBox[{
         RowBox[{"nf", "->", "ReorderedNf"}], ",", 
         RowBox[{"nc", "->", "ReorderedNc"}], ",", 
         RowBox[{"fi", "->", "FI"}], ",", 
         RowBox[{"flavor", "->", "Flavor"}], ",", 
         RowBox[{"b", "->", "B"}], ",", 
         RowBox[{"delta", "->", "Delta"}], ",", 
         RowBox[{"sing", "->", "Singlets"}], ",", 
         RowBox[{"bf", "->", "BF"}]}], "|>"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Draw", " ", "the", " ", "original", " ", "quiver"}], " ", 
       "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<\\n\>\"", ",", "\"\<ORIGINAL THEORY\>\""}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"StringRepeat", "[", 
        RowBox[{"\"\<*\>\"", ",", "100"}], "]"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"DrawQuiver3d", "[", "Quiver", "]"}], "[", "detailsBool", 
       "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"GoodDuals", "=", 
       RowBox[{"{", "Quiver", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Which", "[", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"Globally", " ", "bad"}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"LastNode", "==", 
         RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "Print", "[", "\"\<This is a globally bad quiver.\>\"", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"GoodDuals", "=", 
          RowBox[{
           RowBox[{"GlobalBadDual", "[", "EMbool", "]"}], "[", 
           RowBox[{"Quiver", ",", 
            SubscriptBox["Y", "1"]}], "]"}]}], ";"}], ",", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"EMbool", "==", "\"\<Electric\>\""}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "Draw", " ", "the", " ", "list", " ", "of", " ", "dual", " ", 
          "quivers"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"\"\<\\n\\n\>\"", ",", "\"\<ELECTRIC DUAL THEORIES\>\""}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
           "Locally", " ", "good", " ", "or", " ", "Globally", " ", "ugly"}], 
           " ", "*)"}], "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"GoodDuals", "=", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"reorder", "==", "True"}], ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"RotateQuiver", "[", 
                   RowBox[{"#", ",", 
                    RowBox[{"SelectLastNode", "[", 
                    RowBox[{
                    RowBox[{"#", "[", "nf", "]"}], ",", 
                    RowBox[{"#", "[", "nc", "]"}]}], "]"}]}], "]"}], "&"}], "/@", 
                 RowBox[{"Flatten", "[", 
                  RowBox[{"DualityCascade", "[", 
                   RowBox[{"Quiver", ",", "\[Beta]bool"}], "]"}], "]"}]}], 
                ",", 
                RowBox[{"Flatten", "[", 
                 RowBox[{"DualityCascade", "[", 
                  RowBox[{"Quiver", ",", "\[Beta]bool"}], "]"}], "]"}]}], 
               "]"}]}], ")"}], "===", 
            RowBox[{"{", "Quiver", "}"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
            "Print", "[", "\"\<This quiver has no electric dual.\>\"", "]"}], 
            ";"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{"Locally", " ", 
             RowBox[{"bad", "/", "ugly"}]}], " ", "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Print", "[", 
             RowBox[{"\"\<# of frames: \>\"", ",", 
              RowBox[{"Length", "[", "GoodDuals", "]"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"Print", "[", 
             RowBox[{"StringRepeat", "[", 
              RowBox[{"\"\<*\>\"", ",", "100"}], "]"}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"DrawQuiver3d", "[", "#", "]"}], "[", "detailsBool", 
               "]"}], "&"}], "/@", "GoodDuals"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"EMbool", "==", "\"\<Magnetic\>\""}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "Draw", " ", "the", " ", "list", " ", "of", " ", "dual", " ", 
          "quivers"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"\"\<\\n\\n\>\"", ",", "\"\<MAGNETIC DUAL THEORIES\>\""}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{"Not", " ", "globally", " ", "bad"}], " ", "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"GoodDuals", "=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"reorder", "==", "True"}], ",", 
                RowBox[{"RotateQuiver", "[", 
                 RowBox[{"#", ",", 
                  RowBox[{"SelectLastNode", "[", 
                   RowBox[{
                    RowBox[{"#", "[", "nf", "]"}], ",", 
                    RowBox[{"#", "[", "nc", "]"}]}], "]"}]}], "]"}], ",", 
                "#"}], "]"}], "&"}], "@@", 
             RowBox[{"{", 
              RowBox[{"Mirror", "[", "#", "]"}], "}"}]}], "&"}], "/@", 
           RowBox[{"Flatten", "[", 
            RowBox[{"DualityCascade", "[", 
             RowBox[{"Quiver", ",", "\[Beta]bool"}], "]"}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<# of frames: \>\"", ",", 
           RowBox[{"Length", "[", "GoodDuals", "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"StringRepeat", "[", 
           RowBox[{"\"\<*\>\"", ",", "100"}], "]"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"DrawQuiver3d", "[", "#", "]"}], "[", "detailsBool", 
            "]"}], "&"}], "/@", "GoodDuals"}], ";"}]}], "\[IndentingNewLine]",
        "]"}], ";", "\[IndentingNewLine]", "GoodDuals"}]}], 
    "\[IndentingNewLine]", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.907655204950488*^9, 3.907655525149723*^9}, {
   3.9076556475602503`*^9, 3.907655647685857*^9}, {3.907655707433543*^9, 
   3.907655729873035*^9}, {3.908249634096184*^9, 3.908249677017487*^9}, 
   3.908249771713157*^9, 3.950508638966493*^9, {3.9507890203499117`*^9, 
   3.950789026947568*^9}, {3.950789599773749*^9, 3.950789604694517*^9}, {
   3.950789682338332*^9, 3.95078968907057*^9}, {3.950789785205108*^9, 
   3.9507897956972322`*^9}, {3.950789828716429*^9, 3.950789840721778*^9}, {
   3.950791063095059*^9, 3.9507911274836617`*^9}, {3.950791163126626*^9, 
   3.950791163208338*^9}, {3.950791204203204*^9, 3.9507912340487223`*^9}, {
   3.950791286707456*^9, 3.950791288263191*^9}, {3.950791351904649*^9, 
   3.95079136727546*^9}, {3.950791453124176*^9, 3.950791458781891*^9}, {
   3.950791964930169*^9, 3.95079208061152*^9}, {3.950792116139841*^9, 
   3.950792176846344*^9}, {3.950792307141787*^9, 3.950792307856905*^9}, {
   3.950792345964775*^9, 3.95079248853193*^9}, {3.9507925206241083`*^9, 
   3.950792526681856*^9}, {3.9507925612694883`*^9, 3.950792579113933*^9}, {
   3.950793301502728*^9, 3.950793304249069*^9}, {3.950793620977599*^9, 
   3.950793641269664*^9}, 3.9507936762882967`*^9, 3.950795494464074*^9, {
   3.950795618828373*^9, 3.950795621057497*^9}, 3.950795741799465*^9, {
   3.950796202781211*^9, 3.950796224780201*^9}, {3.950828775957308*^9, 
   3.950828781817065*^9}, {3.950834661966226*^9, 3.9508346633228397`*^9}, {
   3.950834906451084*^9, 3.950834941561436*^9}, {3.95083499804919*^9, 
   3.9508350717300673`*^9}, {3.9508382006022243`*^9, 3.950838208309495*^9}, {
   3.9508384188525047`*^9, 3.95083843203856*^9}, {3.95083861170667*^9, 
   3.950838612513527*^9}, {3.95083870994575*^9, 3.950838799116811*^9}, {
   3.950838844292321*^9, 3.950838890048421*^9}, {3.950839801856791*^9, 
   3.950839859783925*^9}, 3.950839913845057*^9, {3.950840013267269*^9, 
   3.950840035436771*^9}, {3.950840073190056*^9, 3.950840131074394*^9}, 
   3.950851177029345*^9, 3.9508512568282137`*^9, {3.950863815620993*^9, 
   3.950863829080389*^9}, 3.950869248494563*^9, {3.95087005744701*^9, 
   3.950870060063587*^9}, {3.950871507721881*^9, 3.950871538821543*^9}, 
   3.9508719797540627`*^9, 3.950872147062079*^9, {3.950873037908971*^9, 
   3.9508730536943903`*^9}, {3.950873351244372*^9, 3.9508733626307983`*^9}, {
   3.950873429535432*^9, 3.950873737039946*^9}, {3.950873776801116*^9, 
   3.950873786218649*^9}, {3.950873826241689*^9, 3.950873905948847*^9}, {
   3.95087393853469*^9, 3.950873941461576*^9}, {3.9508740865465803`*^9, 
   3.950874226225898*^9}, {3.950874361521563*^9, 3.95087441613364*^9}, {
   3.950874591471182*^9, 3.950874597064949*^9}, {3.9508746679525213`*^9, 
   3.950874670073454*^9}, {3.950874942040477*^9, 3.950874942469531*^9}, {
   3.95087548672897*^9, 3.9508755738152*^9}, {3.950875628757815*^9, 
   3.950875643209633*^9}, {3.950875679946134*^9, 3.950875750785634*^9}, 
   3.950875864543666*^9, {3.950875913975998*^9, 3.950875933282291*^9}, {
   3.950876402708098*^9, 3.950876404097933*^9}, 3.950916246962603*^9, {
   3.951362549602126*^9, 3.951362552833784*^9}, {3.951784542033771*^9, 
   3.951784546271965*^9}, {3.951784816682912*^9, 3.951784864345512*^9}, {
   3.951784909242066*^9, 3.95178495163948*^9}, {3.951785038175396*^9, 
   3.951785039180161*^9}, {3.9517851020994883`*^9, 3.9517851288218527`*^9}, {
   3.951785165422777*^9, 3.951785217946423*^9}, {3.951785415991291*^9, 
   3.951785417923378*^9}, {3.95178545452284*^9, 3.95178548644287*^9}, 
   3.951785626064948*^9, {3.951786321451406*^9, 3.95178632388111*^9}, 
   3.9519851094064627`*^9, 3.951995185286725*^9, {3.952127920074641*^9, 
   3.952127925223364*^9}, 3.952130101460143*^9, {3.95238694908211*^9, 
   3.952386962131743*^9}, 3.9523871241239*^9, {3.952427365924148*^9, 
   3.952427403359024*^9}, {3.952427439970254*^9, 3.952427460272402*^9}, 
   3.952427566000371*^9, 3.952427745690769*^9, {3.952487642549796*^9, 
   3.952487712831695*^9}, {3.952487770672127*^9, 3.952487772466903*^9}, {
   3.9525588185592537`*^9, 3.952558836048882*^9}, {3.952559266399313*^9, 
   3.952559271741457*^9}, {3.952559353674786*^9, 3.952559453135184*^9}, {
   3.952559486462815*^9, 3.952559502565331*^9}, {3.95270895390066*^9, 
   3.952708959468738*^9}, {3.952729605812745*^9, 3.952729607837686*^9}, {
   3.9527417113346777`*^9, 3.952741749606052*^9}, 3.952745755221295*^9, {
   3.9527482696376123`*^9, 3.952748280825375*^9}, {3.952748477897469*^9, 
   3.952748484508356*^9}, {3.952772749944516*^9, 3.952772770953191*^9}, {
   3.9527732849697943`*^9, 3.952773285526842*^9}, {3.952810431711142*^9, 
   3.952810441688437*^9}, {3.952810632168529*^9, 3.952810658378619*^9}, {
   3.952810694110965*^9, 3.952810697824582*^9}, {3.952810730389155*^9, 
   3.95281073757724*^9}, {3.952812062656081*^9, 3.952812086664671*^9}, {
   3.952812126626662*^9, 3.952812198456041*^9}, {3.952812568606003*^9, 
   3.95281268895819*^9}, {3.952812724029819*^9, 3.95281272785479*^9}, {
   3.952812765209779*^9, 3.95281280777617*^9}, {3.952813017452278*^9, 
   3.952813020182643*^9}, 3.952813284858022*^9, {3.952813315424124*^9, 
   3.952813450171424*^9}, {3.9528166183215923`*^9, 3.952816625355063*^9}, {
   3.952819655484735*^9, 3.952819656161152*^9}, {3.952819941549298*^9, 
   3.952819942854283*^9}, 3.95281998773484*^9, {3.952820063317809*^9, 
   3.952820080391336*^9}, {3.952820140640222*^9, 3.952820142787858*^9}, {
   3.952830789866255*^9, 3.952830790973013*^9}, 3.952830821773405*^9, {
   3.9528308955705023`*^9, 3.952830960884846*^9}, {3.952831019727633*^9, 
   3.9528311579983473`*^9}, {3.952831190386854*^9, 3.952831192325602*^9}, {
   3.9528312262780247`*^9, 3.952831259943084*^9}, {3.952831344443531*^9, 
   3.952831491006815*^9}, {3.952831546474234*^9, 3.952831573991549*^9}, {
   3.952831638891275*^9, 3.952831644149448*^9}, {3.952831688400385*^9, 
   3.952831723632236*^9}, {3.952831786162378*^9, 3.952831788177904*^9}, {
   3.952831849949647*^9, 3.952831863729809*^9}, {3.952831904727593*^9, 
   3.952831988060821*^9}, {3.952832037801999*^9, 3.952832045408411*^9}, {
   3.952832181161743*^9, 3.952832200607871*^9}, {3.952832332088545*^9, 
   3.952832375411786*^9}, {3.952833476678918*^9, 3.952833630132304*^9}, {
   3.952834050839604*^9, 3.952834192201446*^9}, {3.9528342328889008`*^9, 
   3.952834259650689*^9}, 3.952834299230585*^9, {3.952834393484267*^9, 
   3.952834418920576*^9}, {3.952834462905512*^9, 3.952834516291265*^9}, {
   3.95283463020015*^9, 3.952834632761043*^9}, {3.952835341769185*^9, 
   3.952835345763642*^9}, {3.952835391558243*^9, 3.952835415989685*^9}, {
   3.95283556395752*^9, 3.952835596339141*^9}, 3.953363911782143*^9, {
   3.953364150332068*^9, 3.953364152496408*^9}, {3.953364287946474*^9, 
   3.95336434109732*^9}, {3.953374183880507*^9, 3.953374217195175*^9}, {
   3.953374250177877*^9, 3.953374253649002*^9}, {3.953374641688386*^9, 
   3.953374644653574*^9}, {3.953375663438111*^9, 3.953375674813435*^9}, {
   3.95337572092251*^9, 3.95337574941274*^9}, {3.953376588002911*^9, 
   3.953376594140574*^9}, {3.953376665371635*^9, 3.953376703836499*^9}, {
   3.953376733859164*^9, 3.953376735545059*^9}, {3.953376834162053*^9, 
   3.9533769012086*^9}, {3.95337700074168*^9, 3.953377008609164*^9}, {
   3.953377633937903*^9, 3.953377642882704*^9}, {3.953777731492473*^9, 
   3.953777732468157*^9}, {3.953778524487638*^9, 3.953778603290312*^9}, {
   3.953778634288262*^9, 3.95377871200561*^9}, {3.95377881259374*^9, 
   3.95377894730687*^9}, {3.9537789913795*^9, 3.953779177604429*^9}, {
   3.953779247443918*^9, 3.953779271144416*^9}, {3.953779564566101*^9, 
   3.953779606102681*^9}, {3.953779873083414*^9, 3.953779878672111*^9}, {
   3.953882914719653*^9, 3.953882953910801*^9}, 3.953882993673312*^9, {
   3.9538830424991493`*^9, 3.953883043865423*^9}, {3.9538836634785347`*^9, 
   3.953883664351574*^9}, {3.956300532634859*^9, 3.956300535099966*^9}, 
   3.956301288260607*^9, {3.95630132254776*^9, 3.956301341114498*^9}, {
   3.95635492633779*^9, 3.9563549717250957`*^9}, {3.956355035294297*^9, 
   3.956355048585368*^9}, {3.957416686910626*^9, 3.957416708889854*^9}, {
   3.957416744696764*^9, 3.957416751763916*^9}, {3.957416796765372*^9, 
   3.957416843181037*^9}, {3.957416923668686*^9, 3.957417021440533*^9}, {
   3.957450066777504*^9, 3.957450082072757*^9}, {3.957555767138793*^9, 
   3.95755578021275*^9}, {3.957861925265347*^9, 3.957861930642224*^9}, {
   3.957917346852425*^9, 3.957917348252602*^9}, {3.957917808876668*^9, 
   3.957917836924526*^9}, {3.957917868895095*^9, 3.95791790157388*^9}, {
   3.957917954757518*^9, 3.9579179563458853`*^9}, {3.95794175454888*^9, 
   3.957941764341605*^9}, {4.000095718961215*^9, 4.000095719405861*^9}, 
   4.000095753229023*^9, 4.000183370451524*^9, {4.000183639454521*^9, 
   4.000183642268339*^9}, 4.000184404294319*^9, 4.000184666347419*^9, {
   4.0001851130690947`*^9, 4.000185114703695*^9}, {4.0001853267893734`*^9, 
   4.000185358825344*^9}, {4.000185392013359*^9, 4.000185528018734*^9}, {
   4.00018618253296*^9, 4.000186249698905*^9}, {4.000186286745925*^9, 
   4.000186331841077*^9}, {4.000186423397044*^9, 4.000186442777129*^9}, {
   4.000186534104254*^9, 4.00018654724953*^9}, {4.000197699643436*^9, 
   4.000197700493671*^9}, {4.000198801195505*^9, 4.000198804113349*^9}, {
   4.000198993582761*^9, 4.000199144195812*^9}, {4.000199265249854*^9, 
   4.00019926718819*^9}, {4.00020650801621*^9, 4.00020654235079*^9}, {
   4.000208714607725*^9, 4.000208714839128*^9}, {4.000213074511474*^9, 
   4.00021307483017*^9}, {4.000213377299592*^9, 4.000213414199979*^9}, {
   4.0002243582317467`*^9, 4.000224367132469*^9}, {4.000224803056482*^9, 
   4.000224834185366*^9}, 4.000282039959879*^9, 4.000282152061469*^9, {
   4.0002823810758877`*^9, 4.000282391316092*^9}, {4.000282425390195*^9, 
   4.000282455440124*^9}, {4.000282494192522*^9, 4.000282499141676*^9}, {
   4.000282580257495*^9, 4.000282584197143*^9}, {4.000282656223305*^9, 
   4.000282716546832*^9}, {4.0002827471544952`*^9, 4.000282749111578*^9}, {
   4.000282779648797*^9, 4.000282935707985*^9}, {4.000282987373042*^9, 
   4.000283010237503*^9}, {4.000283065949168*^9, 4.0002831095885973`*^9}, {
   4.000283175521592*^9, 4.000283214932269*^9}, 4.000283283370642*^9, {
   4.000283498633469*^9, 4.0002834987092466`*^9}, {4.0002838613092804`*^9, 
   4.000283867800819*^9}, 4.000284009690782*^9, {4.000284216994032*^9, 
   4.000284234512941*^9}},
 CellLabel->
  "In[1619]:=",ExpressionUUID->"52ffe35a-cfc4-411c-80e3-fcdca558c345"]
}, Closed]],

Cell[CellGroupData[{

Cell["Functions for drawing quivers", "Subsection",
 CellChangeTimes->{{3.906258889103424*^9, 3.90625888994718*^9}, {
   3.9076480911056623`*^9, 3.907648215339765*^9}, {3.9076482534421864`*^9, 
   3.907648255897952*^9}, 3.907658002942965*^9, 
   3.951784319731145*^9},ExpressionUUID->"c7698d58-51cf-428b-9715-\
e22dd69eefcc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Given", " ", "lists", " ", "of", " ", "gauge", " ", "and", " ", "flavor",
      " ", "ranks"}], ",", " ", 
    RowBox[{
    "check", " ", "whether", " ", "the", " ", "chosen", " ", "node", " ", 
     "is", " ", "Good"}], ",", " ", "Ugly", ",", " ", 
    RowBox[{"Bad", " ", "or", " ", "Evil"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"CheckGoodUglyBadEvilNode", "[", 
    RowBox[{"gaugeRanks_", ",", "flavorRanks_", ",", "extra_", ",", "node_"}],
     "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"effNf", ",", "tmpPlus", ",", "tmpMinus"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"node", "+", "1"}], ",", 
           RowBox[{"Length", "[", "gaugeRanks", "]"}]}], "]"}], "!=", "0"}], 
        ",", 
        RowBox[{"tmpPlus", "=", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"node", "+", "1"}], ",", 
           RowBox[{"Length", "[", "gaugeRanks", "]"}]}], "]"}]}], ",", 
        RowBox[{"tmpPlus", "=", 
         RowBox[{"Length", "[", "gaugeRanks", "]"}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"node", "-", "1"}], ",", 
           RowBox[{"Length", "[", "gaugeRanks", "]"}]}], "]"}], "!=", "0"}], 
        ",", 
        RowBox[{"tmpMinus", "=", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"node", "-", "1"}], ",", 
           RowBox[{"Length", "[", "gaugeRanks", "]"}]}], "]"}]}], ",", 
        RowBox[{"tmpMinus", "=", 
         RowBox[{"Length", "[", "gaugeRanks", "]"}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"effNf", "=", 
       RowBox[{
        RowBox[{"flavorRanks", "[", 
         RowBox[{"[", "node", "]"}], "]"}], "+", 
        RowBox[{"gaugeRanks", "[", 
         RowBox[{"[", "tmpMinus", "]"}], "]"}], "+", 
        RowBox[{"gaugeRanks", "[", 
         RowBox[{"[", "tmpPlus", "]"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Which", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"effNf", ">=", 
         RowBox[{"2", " ", 
          RowBox[{"gaugeRanks", "[", 
           RowBox[{"[", "node", "]"}], "]"}]}]}], ",", "\"\<Good\>\"", ",", 
        "\[IndentingNewLine]", 
        RowBox[{"effNf", "==", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"gaugeRanks", "[", 
            RowBox[{"[", "node", "]"}], "]"}]}], "-", "1"}]}], ",", 
        "\"\<Ugly\>\"", ",", "\[IndentingNewLine]", 
        RowBox[{"effNf", ">=", 
         RowBox[{"gaugeRanks", "[", 
          RowBox[{"[", "node", "]"}], "]"}]}], ",", "\"\<Bad\>\"", ",", 
        "\[IndentingNewLine]", "True", ",", "\"\<Evil\>\""}], 
       "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.906209087513092*^9, 3.9062091516826477`*^9}, 
   3.906209182681435*^9, {3.906209232892185*^9, 3.9062094265569344`*^9}, {
   3.906209458306183*^9, 3.9062094780207577`*^9}, {3.906209583001075*^9, 
   3.906209610719504*^9}, {3.906209707055867*^9, 3.906209707233033*^9}, {
   3.906209742177513*^9, 3.906209798440665*^9}, {3.906209829026834*^9, 
   3.906209848431254*^9}, {3.9062098792703543`*^9, 3.906209908694203*^9}, {
   3.906210412416919*^9, 3.906210413251487*^9}, {3.906210556500254*^9, 
   3.906210557989986*^9}, {3.906211277958749*^9, 3.906211316582072*^9}, {
   3.906211359494192*^9, 3.906211369457101*^9}, {3.9062114714988527`*^9, 
   3.906211472817315*^9}, {3.906258654943869*^9, 3.906258699372332*^9}, {
   3.906258732357851*^9, 3.90625874488745*^9}, {3.906260158175805*^9, 
   3.906260158629483*^9}, {3.952809917043796*^9, 3.952809958554619*^9}, 
   3.952811845909312*^9, {3.9574284678883953`*^9, 3.95742846906552*^9}, {
   4.00022474658637*^9, 4.000224747842503*^9}},
 CellLabel->
  "In[1585]:=",ExpressionUUID->"e15b3f94-f54c-4649-ae4f-dea7361ce4ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Draw", " ", "a", " ", "3", "d", " ", "linear", " ", "Quiver"}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DrawQuiver3d", "[", "Quiver_", "]"}], "[", "detailsBool_", "]"}],
    ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "gaugeRanks", ",", "flavorRanks", ",", "L", ",", "FIparameters", ",", 
       "Flavor", ",", "deltaCond", ",", "singlets", ",", "BF", ",", "zList", 
       ",", "yList", ",", "Qgraph", ",", "partitions", ",", "i", ",", "pos"}],
       "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"Check", " ", "the", " ", "variable", " ", "detailsBool"}], " ",
       "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{"BooleanQ", "[", "detailsBool", "]"}]}], ",", 
        RowBox[{
         RowBox[{
         "Print", "[", 
          "\"\<Error! The input detailsBool of the function DrawQuiver3d has \
to be either True or False\>\"", "]"}], ";", 
         RowBox[{"Abort", "[", "]"}], ";"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Extract", " ", "quiver", " ", "information"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"gaugeRanks", "=", 
       RowBox[{"{", "}"}]}], ";", 
      RowBox[{"gaugeRanks", "=", 
       RowBox[{"Quiver", "[", "nc", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"flavorRanks", "=", 
       RowBox[{"{", "}"}]}], ";", 
      RowBox[{"flavorRanks", "=", 
       RowBox[{"Quiver", "[", "nf", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"FIparameters", "=", 
       RowBox[{"{", "}"}]}], ";", 
      RowBox[{"FIparameters", "=", 
       RowBox[{"Quiver", "[", "fi", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Flavor", "=", 
       RowBox[{"Quiver", "[", "flavor", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"deltaCond", "=", 
       RowBox[{"{", "}"}]}], ";", 
      RowBox[{"deltaCond", "=", 
       RowBox[{"Quiver", "[", "delta", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"singlets", "=", 
       RowBox[{"{", "}"}]}], ";", 
      RowBox[{"singlets", "=", 
       RowBox[{"Quiver", "[", "sing", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"BF", "=", 
       RowBox[{"Quiver", "[", "bf", "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Lists", " ", "of", " ", "nodes"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"L", "=", 
       RowBox[{"Length", "[", "gaugeRanks", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"zList", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"z", "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"yList", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"y", "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Build", " ", "the", " ", "graph"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Qgraph", "=", 
       RowBox[{"Graph", "[", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", "Edges", " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Join", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"zList", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "\[UndirectedEdge]", 
              RowBox[{"zList", "[", 
               RowBox[{"[", 
                RowBox[{"i", "+", "1"}], "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"zList", "[", 
              RowBox[{"[", "L", "]"}], "]"}], "\[DirectedEdge]", 
             RowBox[{"zList", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"flavorRanks", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], ">", "0"}], ",", 
               RowBox[{
                RowBox[{"yList", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "\[UndirectedEdge]", 
                RowBox[{"zList", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ",", "Nothing"}], "]"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], 
          "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"EdgeStyle", "->", "Black"}], ",", "\[IndentingNewLine]", 
         RowBox[{"EdgeLabels", "->", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"zList", "[", 
               RowBox[{"[", "L", "]"}], "]"}], "\[DirectedEdge]", 
              RowBox[{"zList", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "->", 
            RowBox[{"Placed", "[", 
             RowBox[{
              RowBox[{"Quiver", "[", "b", "]"}], ",", 
              RowBox[{"1", "/", "2"}]}], "]"}]}], 
           RowBox[{"(*", " ", 
            RowBox[{
            "Orientation", " ", "for", " ", "the", " ", "electric", " ", 
             "parametrization"}], " ", "*)"}], "\[IndentingNewLine]", "}"}]}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"EdgeLabelStyle", "->", 
          RowBox[{"Directive", "[", 
           RowBox[{"Black", ",", "12"}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", "Vertices", " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"VertexSize", "\[Rule]", 
          RowBox[{"Which", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"DeleteDuplicates", "[", "flavorRanks", "]"}], "==", 
              RowBox[{"{", "0", "}"}]}], "&&", 
             RowBox[{"L", "==", "1"}]}], ",", "0.08", ",", 
            RowBox[{"L", "!=", "1"}], ",", "0.25", ",", "True", ",", "0.3"}], 
           "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"VertexShapeFunction", "\[Rule]", 
          RowBox[{"Join", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"zList", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "->", "\"\<Circle\>\""}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"flavorRanks", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ">", "0"}], ",", 
                RowBox[{
                 RowBox[{"yList", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "->", "\"\<Square\>\""}], 
                ",", "Nothing"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"VertexStyle", "\[Rule]", 
          RowBox[{"Join", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"zList", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "->", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"Which", "[", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"#", "==", "\"\<Good\>\""}], ",", "White", ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"#", "==", "\"\<Ugly\>\""}], ",", 
                    RowBox[{"Opacity", "[", 
                    RowBox[{"0.6", ",", "Orange"}], "]"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"#", "==", "\"\<Bad\>\""}], ",", 
                    RowBox[{"Opacity", "[", 
                    RowBox[{"0.6", ",", "Red"}], "]"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{"#", "==", "\"\<Evil\>\""}], ",", 
                    RowBox[{"Opacity", "[", 
                    RowBox[{"0.6", ",", "Magenta"}], "]"}]}], 
                    "\[IndentingNewLine]", "]"}], "&"}], "@", 
                   RowBox[{"CheckGoodUglyBadEvilNode", "[", 
                    RowBox[{"gaugeRanks", ",", "flavorRanks", ",", 
                    RowBox[{"{", "}"}], ",", "i"}], "]"}]}], ")"}], "}"}], 
                "~", "Join", "~", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"i", "==", "L"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"EdgeForm", "[", 
                    RowBox[{"{", 
                    RowBox[{"Black", ",", 
                    RowBox[{"Opacity", "[", "1", "]"}], ",", 
                    RowBox[{"Thickness", "[", ".01", "]"}]}], "}"}], "]"}], 
                   "}"}], ",", 
                  RowBox[{"{", "}"}]}], "]"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"flavorRanks", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ">", "0"}], ",", 
                RowBox[{
                 RowBox[{"yList", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "->", "White"}]}], "]"}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"VertexLabels", "\[Rule]", 
          RowBox[{"Join", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"zList", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "->", 
               RowBox[{"Placed", "[", 
                RowBox[{
                 RowBox[{"gaugeRanks", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", "Center"}], "]"}]}], 
              ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"flavorRanks", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ">", "0"}], ",", 
                RowBox[{
                 RowBox[{"yList", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "->", 
                 RowBox[{"Placed", "[", 
                  RowBox[{
                   RowBox[{"flavorRanks", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "Center"}], "]"}]}], 
                ",", "Nothing"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", "L"}], "}"}]}], "]"}]}], 
           "\[IndentingNewLine]", "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"VertexLabelStyle", "\[Rule]", 
          RowBox[{"Directive", "[", 
           RowBox[{"Black", ",", "16"}], "]"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"ImageSize", "->", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"L", "+", 
              RowBox[{"Total", "[", "flavorRanks", "]"}]}], ")"}], "*", 
            "40"}], "+", "100"}]}]}], "\[IndentingNewLine]", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Print", " ", "the", " ", 
        RowBox[{
         SubsuperscriptBox["C", "\[Rho]", "\[Sigma]"], "[", 
         RowBox[{
          RowBox[{"SU", 
           RowBox[{"(", "N", ")"}]}], ",", 
          SubscriptBox["N", "L"]}], "]"}], " ", "details"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"partitions", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{"detailsBool", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"partitions", "=", 
          RowBox[{"ToPartitionsCircular", "[", 
           RowBox[{"flavorRanks", ",", "gaugeRanks"}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<\!\(\*SubsuperscriptBox[\(C\), \(\[Rho]\), \
\(\[Sigma]\)]\)[SU(N),\!\(\*SubscriptBox[\(N\), \(L\)]\)=\>\"", ",", 
           RowBox[{"gaugeRanks", "[", 
            RowBox[{"[", "L", "]"}], "]"}], ",", "\"\<] theory with \>\""}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<N = \>\"", ",", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"partitions", "[", 
              RowBox[{"[", 
               RowBox[{"1", ",", "l"}], "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "1", ",", 
               RowBox[{"Length", "[", 
                RowBox[{"partitions", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<\[Rho] = \>\"", ",", 
           RowBox[{"partitions", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<\[Sigma] = \>\"", ",", 
           RowBox[{"partitions", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{"Print", " ", "the", " ", "quiver"}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"pos", "=", 
       RowBox[{"AssociationThread", "[", 
        RowBox[{
         RowBox[{"VertexList", "[", "Qgraph", "]"}], ",", 
         RowBox[{"GraphEmbedding", "[", "Qgraph", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"Show", "[", 
        RowBox[{"Qgraph", ",", 
         RowBox[{"Graphics", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Inset", "[", 
             RowBox[{
              RowBox[{"Style", "[", 
               RowBox[{
                RowBox[{"FIparameters", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], ",", "10", ",", 
                RowBox[{"Darker", "[", "Green", "]"}]}], "]"}], ",", 
              RowBox[{"Offset", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", 
                  RowBox[{"-", "35"}]}], "}"}], ",", 
                RowBox[{"pos", "[", 
                 RowBox[{"z", "[", "i", "]"}], "]"}]}], "]"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "FIparameters", "]"}]}], "}"}]}], "]"}], 
          "]"}]}], "]"}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Print", " ", "the", " ", "details", " ", "for", " ", "the", " ", 
        "quiver"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{"detailsBool", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"deltaCond", "!=", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Print", "[", 
                RowBox[{
                "\"\<Delta condition \>\"", ",", "i", ",", "\"\<: \>\"", ",", 
                 RowBox[{"deltaCond", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], ",", "\"\< = 0\>\""}], 
                "]"}], ";"}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "deltaCond", "]"}]}], "}"}]}], "]"}], 
            ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", "1"}], ",", 
           RowBox[{"i", "<=", "L"}], ",", 
           RowBox[{"i", "++"}], ",", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Flavor", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "!=", 
               RowBox[{"{", "}"}]}], ",", 
              RowBox[{
               RowBox[{"Print", "[", 
                RowBox[{
                "\"\<Flavors on node \>\"", ",", "i", ",", "\"\<: \>\"", ",", 
                 RowBox[{"Flavor", "[", 
                  RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}]}], "]"}], 
            ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"singlets", "!=", 
            RowBox[{"{", "}"}]}], ",", 
           RowBox[{
            RowBox[{"Print", "[", 
             RowBox[{"\"\<Singlets: \>\"", ",", "singlets"}], "]"}], ";"}]}], 
          "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<BF couplings: \>\"", ",", "BF"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"StringRepeat", "[", 
           RowBox[{"\"\<*\>\"", ",", "100"}], "]"}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.899557219601859*^9, 3.899557443006414*^9}, {
   3.899557480841527*^9, 3.899557481154723*^9}, {3.8995575819517317`*^9, 
   3.899557595707765*^9}, {3.899557677368168*^9, 3.899557762731192*^9}, {
   3.899557837800449*^9, 3.899557912286673*^9}, {3.899558036221249*^9, 
   3.899558054736763*^9}, {3.899558092734757*^9, 3.899558120623952*^9}, {
   3.899558158306365*^9, 3.899558379512993*^9}, {3.899558489218654*^9, 
   3.8995588420191927`*^9}, {3.899559076042157*^9, 3.899559239844108*^9}, {
   3.89955979621657*^9, 3.8995597962246027`*^9}, {3.899560137658834*^9, 
   3.8995601821789017`*^9}, {3.8995605724594297`*^9, 3.899560600676129*^9}, {
   3.899560644152852*^9, 3.899560644234303*^9}, {3.899560976151711*^9, 
   3.899560990521429*^9}, {3.899566616163007*^9, 3.899566703617416*^9}, {
   3.899566735233606*^9, 3.899566788378434*^9}, {3.899566857228066*^9, 
   3.899566872365201*^9}, 3.899566939821787*^9, {3.899567000169224*^9, 
   3.8995670006091833`*^9}, {3.8995670434249372`*^9, 3.899567090411273*^9}, {
   3.899567121613934*^9, 3.899567192339836*^9}, {3.899567224113207*^9, 
   3.8995673055052967`*^9}, {3.899569079181005*^9, 3.899569080541185*^9}, 
   3.899569150914175*^9, 3.899569249133336*^9, {3.89969289291781*^9, 
   3.899692893113075*^9}, 3.899693901597643*^9, {3.899694085557867*^9, 
   3.899694206260351*^9}, {3.899694596733588*^9, 3.899694631549938*^9}, {
   3.8996946895903463`*^9, 3.899694714300312*^9}, {3.8997007074028*^9, 
   3.899700776208563*^9}, {3.899700862926861*^9, 3.89970094162294*^9}, {
   3.899700989474536*^9, 3.899700995631828*^9}, {3.899701109645823*^9, 
   3.899701160041053*^9}, {3.899701268244334*^9, 3.899701269004363*^9}, {
   3.899701836918188*^9, 3.899701933078226*^9}, 3.899702315765199*^9, {
   3.89971637277712*^9, 3.8997163739278173`*^9}, 3.899716490851548*^9, {
   3.8997294788520803`*^9, 3.899729483509472*^9}, {3.8997295241590033`*^9, 
   3.899729526611327*^9}, {3.899729840720343*^9, 3.899729884033369*^9}, {
   3.89972992068715*^9, 3.899729964627988*^9}, {3.899730025619171*^9, 
   3.899730037513587*^9}, {3.899779813859357*^9, 3.899779845912477*^9}, {
   3.8997798784925146`*^9, 3.899779916113134*^9}, {3.89978006855209*^9, 
   3.8997800693393593`*^9}, {3.899788605909949*^9, 3.899788642866345*^9}, {
   3.899788944503035*^9, 3.899788946444377*^9}, {3.899789252758291*^9, 
   3.899789260378106*^9}, {3.89978929667972*^9, 3.899789315352819*^9}, {
   3.899789368495864*^9, 3.899789422319882*^9}, {3.899792933521503*^9, 
   3.89979300523816*^9}, {3.899793058689669*^9, 3.899793069563571*^9}, {
   3.905755599037275*^9, 3.905755616084491*^9}, {3.9057556719518347`*^9, 
   3.905755765497898*^9}, {3.905755893694154*^9, 3.905755920816348*^9}, {
   3.905755967339305*^9, 3.905756268313088*^9}, {3.905756344224552*^9, 
   3.905756380087442*^9}, {3.905756417805209*^9, 3.905756473788774*^9}, {
   3.905756504090312*^9, 3.905756524713744*^9}, {3.9057565843014*^9, 
   3.905756631701092*^9}, {3.905756720722867*^9, 3.905756724593937*^9}, {
   3.905756759059456*^9, 3.905756759342208*^9}, 3.905756832227308*^9, {
   3.905756928046652*^9, 3.905756941796315*^9}, 3.9057570046041117`*^9, {
   3.90575722018293*^9, 3.905757240843468*^9}, {3.905757302710213*^9, 
   3.905757309775622*^9}, {3.905757861586578*^9, 3.905757877402272*^9}, 
   3.905759353445714*^9, {3.9057595675092382`*^9, 3.905759568331517*^9}, {
   3.905759615171646*^9, 3.9057596155089207`*^9}, {3.9059152399957123`*^9, 
   3.905915251694858*^9}, {3.90591529495924*^9, 3.905915414686741*^9}, {
   3.905915469617092*^9, 3.905915509915275*^9}, {3.905915547442292*^9, 
   3.905915581869951*^9}, {3.905915613347869*^9, 3.9059156200349503`*^9}, 
   3.905915672541375*^9, {3.905915804575531*^9, 3.905915828817187*^9}, {
   3.905915876722315*^9, 3.90591587693102*^9}, 3.905915930713478*^9, {
   3.905916147304654*^9, 3.905916220404324*^9}, {3.905916270902131*^9, 
   3.905916304597993*^9}, {3.905916357726356*^9, 3.905916363805075*^9}, {
   3.905917954509128*^9, 3.905917977050524*^9}, {3.90591801889557*^9, 
   3.9059180259944067`*^9}, {3.905918347946347*^9, 3.90591849032022*^9}, {
   3.90591852435635*^9, 3.905918560020113*^9}, {3.905918596516272*^9, 
   3.905918728215113*^9}, {3.905918787849409*^9, 3.905918793931766*^9}, {
   3.905918849640646*^9, 3.9059188515462008`*^9}, {3.905918909607263*^9, 
   3.905918928148429*^9}, {3.9060082965004463`*^9, 3.906008337707326*^9}, {
   3.906008392742169*^9, 3.906008456619672*^9}, {3.906020848787774*^9, 
   3.9060208818990993`*^9}, {3.906088847280136*^9, 3.906088862110526*^9}, {
   3.906089234599745*^9, 3.906089248514817*^9}, {3.906089281934692*^9, 
   3.9060893191113243`*^9}, 3.906089447233337*^9, {3.906089819610869*^9, 
   3.906089894586361*^9}, {3.906090059987553*^9, 3.906090063657967*^9}, {
   3.906090322846546*^9, 3.906090324207553*^9}, {3.906209992159*^9, 
   3.906210160259726*^9}, {3.906210699794064*^9, 3.90621070318292*^9}, {
   3.906210918002842*^9, 3.906210988934598*^9}, {3.90621110408638*^9, 
   3.906211239468875*^9}, {3.906211394526347*^9, 3.906211427357238*^9}, {
   3.906211498782844*^9, 3.90621156430099*^9}, {3.906211596785725*^9, 
   3.906211611303009*^9}, {3.906258750612885*^9, 3.906258771491893*^9}, {
   3.90765801854798*^9, 3.907658044247573*^9}, {3.90822656487313*^9, 
   3.908226685073601*^9}, {3.908226720220107*^9, 3.908226765749867*^9}, {
   3.908227004148386*^9, 3.908227019976074*^9}, {3.908227150120794*^9, 
   3.908227153664339*^9}, 3.908227742603205*^9, {3.90822930555328*^9, 
   3.908229327433604*^9}, {3.908248261816253*^9, 3.908248353412157*^9}, {
   3.908248486567443*^9, 3.908248516867327*^9}, {3.908248574994972*^9, 
   3.908248585144575*^9}, {3.908248924771433*^9, 3.90824895122974*^9}, {
   3.9082493660584993`*^9, 3.9082494518599043`*^9}, {3.908337760758811*^9, 
   3.908337800739051*^9}, {3.90833783522028*^9, 3.908337836683586*^9}, 
   3.908337876942457*^9, {3.908337925285928*^9, 3.908337976228194*^9}, {
   3.908338255311095*^9, 3.908338311029437*^9}, {3.908338456497896*^9, 
   3.908338474731443*^9}, {3.908343908410179*^9, 3.908343919861573*^9}, {
   3.915174139172011*^9, 3.91517414574658*^9}, {3.950789426751209*^9, 
   3.950789430463727*^9}, {3.9525571959693317`*^9, 3.952557213661676*^9}, {
   3.952558899459313*^9, 3.952558930550792*^9}, 3.952808837718831*^9, 
   3.952809016542706*^9, {3.952809057874874*^9, 3.952809187059217*^9}, {
   3.952809243243767*^9, 3.95280927497326*^9}, {3.952809328659488*^9, 
   3.95280933365628*^9}, {3.952809374370678*^9, 3.952809400245071*^9}, {
   3.95280954534372*^9, 3.952809668421245*^9}, {3.9528097484098883`*^9, 
   3.952809750255806*^9}, 3.952810009759738*^9, {3.952810080520803*^9, 
   3.952810100520926*^9}, {3.952810322601955*^9, 3.952810358096696*^9}, {
   3.952811032419997*^9, 3.952811045268699*^9}, {3.95281107599072*^9, 
   3.952811102769758*^9}, {3.952811205120584*^9, 3.952811206235078*^9}, {
   3.952811243889912*^9, 3.952811284611063*^9}, {3.9528115235470667`*^9, 
   3.952811536270993*^9}, {3.952811608687889*^9, 3.952811630948487*^9}, {
   3.95281197381567*^9, 3.952811976011023*^9}, {3.952812107082735*^9, 
   3.952812112006154*^9}, {3.952835242837462*^9, 3.952835253858951*^9}, {
   3.952835734577545*^9, 3.952835764177927*^9}, 3.952835890452814*^9, {
   3.95283602866555*^9, 3.952836028997883*^9}, {3.952836071603136*^9, 
   3.952836125183674*^9}, {3.952836256471974*^9, 3.9528362713796377`*^9}, {
   3.9528363048709283`*^9, 3.95283638689538*^9}, 3.952836500490193*^9, {
   3.952836545876587*^9, 3.952836556901608*^9}, {3.952836593346032*^9, 
   3.952836694496114*^9}, {3.952836804951221*^9, 3.952836805061927*^9}, {
   3.953375873943656*^9, 3.953375928702499*^9}, {3.953375961759675*^9, 
   3.953375962116137*^9}, {3.953376002215917*^9, 3.953376002731845*^9}, {
   3.953376213808557*^9, 3.95337627143965*^9}, {3.953376550593922*^9, 
   3.953376552244648*^9}, {3.953376756692782*^9, 3.953376776841503*^9}, 
   3.953779398580082*^9, {3.953897730193543*^9, 3.953897730378419*^9}, 
   3.956301409571768*^9, {3.995076307994982*^9, 3.995076329045604*^9}, {
   3.995080765999913*^9, 3.99508078209442*^9}, {3.995080858077844*^9, 
   3.995080932285727*^9}, {3.995080965004857*^9, 3.995080965536931*^9}, {
   3.995081016915488*^9, 3.995081032357748*^9}, {3.995081092922684*^9, 
   3.995081099790852*^9}, {3.995081145175901*^9, 3.995081145641506*^9}, {
   3.99508125728551*^9, 3.995081269165906*^9}, {3.995081432719171*^9, 
   3.995081537031484*^9}, {3.995081581579022*^9, 3.995081585210163*^9}, {
   3.995081627025776*^9, 3.995081646402315*^9}, {3.995081901618115*^9, 
   3.9950819169245243`*^9}, {3.99508226029739*^9, 3.995082291976466*^9}, {
   3.995082342793994*^9, 3.9950824088293953`*^9}, {3.9950824424272757`*^9, 
   3.995082523818048*^9}, {3.99508262001777*^9, 3.995082631067213*^9}, {
   3.9950827224978313`*^9, 3.99508273271004*^9}, 3.995082776353488*^9, {
   3.995082813273194*^9, 3.995082885372831*^9}, {3.995082981836342*^9, 
   3.995082981923211*^9}, {3.9950830251362867`*^9, 3.995083060236378*^9}, {
   3.9950831183752823`*^9, 3.995083159621448*^9}, {3.9950840033553348`*^9, 
   3.995084037298046*^9}, 3.9950841241429987`*^9, {3.99516214155936*^9, 
   3.995162144845627*^9}, {3.995162245393351*^9, 3.995162246093375*^9}, {
   3.995162947392317*^9, 3.995162948298369*^9}, {3.995164793689755*^9, 
   3.995164801457648*^9}, {3.995164836522579*^9, 3.9951649453755293`*^9}, {
   3.995165001500783*^9, 3.995165001693497*^9}, {3.995165054543331*^9, 
   3.995165149636505*^9}, 3.995946026940664*^9, {3.995946105368559*^9, 
   3.995946126917824*^9}, {3.995946645969101*^9, 3.995946689395266*^9}, {
   4.000221448047326*^9, 4.000221484489545*^9}, {4.0002215332857904`*^9, 
   4.00022154586353*^9}, {4.000221608169905*^9, 4.000221613285796*^9}, {
   4.000221644507156*^9, 4.000221693607629*^9}, {4.000221743767378*^9, 
   4.000221765328791*^9}, {4.0002219250360928`*^9, 4.0002219562997217`*^9}, {
   4.000222065351396*^9, 4.00022212895148*^9}, {4.000222226163903*^9, 
   4.0002222464206076`*^9}, {4.000222923539727*^9, 4.000222923643509*^9}, {
   4.00022298797224*^9, 4.000222996418707*^9}, {4.000223048228203*^9, 
   4.000223122484446*^9}, 4.000223167860289*^9, {4.000223231225436*^9, 
   4.000223231395438*^9}, {4.000223396150995*^9, 4.0002234339854336`*^9}, 
   4.000223617930777*^9, {4.000223888090988*^9, 4.000223952727463*^9}, {
   4.00022404913278*^9, 4.000224067871675*^9}, {4.000224434897173*^9, 
   4.000224448863421*^9}, 4.000224760779826*^9, 4.000282770695806*^9},
 CellLabel->
  "In[1586]:=",ExpressionUUID->"2c90ade7-5eb0-4397-94b1-40e205beb0e5"]
}, Closed]],

Cell[CellGroupData[{

Cell["Functions for globally bad quivers", "Subsection",
 CellChangeTimes->{{3.957528959580462*^9, 
  3.957528980451377*^9}},ExpressionUUID->"0a26aedd-df89-46f4-8d55-\
9e9bcf5298bb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DrawGlobalBadDual", "[", "Quivers_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"Qgraph", ",", "pos", ",", "L"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Qgraph", "=", 
      RowBox[{"EdgeTaggedGraph", "[", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Total", "[", 
               RowBox[{
                RowBox[{"Quivers", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", "nf", "]"}], "]"}], ">",
               "0"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"Labeled", "[", 
                RowBox[{
                 RowBox[{"fv", "\[UndirectedEdge]", 
                  RowBox[{
                   RowBox[{"gv", "[", "i", "]"}], "[", "1", "]"}]}], ",", 
                 RowBox[{"Placed", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"k", "-", "1"}], ")"}], " ", 
                    RowBox[{
                    RowBox[{"Quivers", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", "b", "]"}]}], ",", 
                   RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", 
                 RowBox[{
                  RowBox[{"Quivers", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", "mul", "]"}]}], 
                "}"}]}], "]"}], ",", 
             RowBox[{
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Quivers", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", "b", "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "===", "0"}], ",", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"gv", "[", "i", "]"}], "[", "j", "]"}], 
                   "\[UndirectedEdge]", 
                   RowBox[{
                    RowBox[{"gv", "[", "i", "]"}], "[", 
                    RowBox[{"j", "+", "1"}], "]"}]}], ",", 
                  RowBox[{"Labeled", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"gv", "[", "i", "]"}], "[", "j", "]"}], "->", 
                    RowBox[{
                    RowBox[{"gv", "[", "i", "]"}], "[", 
                    RowBox[{"j", "+", "1"}], "]"}]}], ",", 
                    RowBox[{"Placed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Quivers", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", "b", "]"}], "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", 
                    RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{
                   RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"Quivers", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", "nc", "]"}], "]"}], 
                   "-", "1"}]}], "}"}]}], "]"}], "~", "Join", "~", 
              RowBox[{"{", 
               RowBox[{"Labeled", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"gv", "[", "i", "]"}], "[", 
                   RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"Quivers", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", "nc", "]"}], "]"}], 
                   "]"}], "->", 
                  RowBox[{
                   RowBox[{"gv", "[", "i", "]"}], "[", "1", "]"}]}], ",", 
                 RowBox[{"Placed", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"Quivers", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", "b", "]"}], "[", 
                    RowBox[{"[", 
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"Quivers", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", "nc", "]"}], "]"}], 
                    "]"}], "]"}], ",", 
                   RowBox[{"1", "/", "2"}]}], "]"}]}], "]"}], "}"}]}]}], 
            "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "Quivers", "]"}]}], "}"}]}], "]"}], "]"}],
         ",", "\[IndentingNewLine]", 
        RowBox[{"EdgeLabelStyle", "->", 
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", "12"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"EdgeStyle", "->", "Black"}], ",", "\[IndentingNewLine]", 
        RowBox[{"VertexLabels", "\[Rule]", "\[IndentingNewLine]", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Total", "[", 
                  RowBox[{
                   RowBox[{"Quivers", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", "nf", "]"}], "]"}], 
                 ">", "0"}], ",", 
                RowBox[{"fv", "->", 
                 RowBox[{"Placed", "[", 
                  RowBox[{
                   RowBox[{"Total", "[", 
                    RowBox[{
                    RowBox[{"Quivers", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", "nf", "]"}], "]"}], 
                   ",", "Center"}], "]"}]}], ",", "Nothing"}], "]"}], "}"}], 
             "~", "Join", "~", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"gv", "[", "i", "]"}], "[", "j", "]"}], "->", 
                RowBox[{"Placed", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"Quivers", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", "nc", "]"}], "[", 
                   RowBox[{"[", "j", "]"}], "]"}], ",", "Center"}], "]"}]}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"Length", "[", 
                  RowBox[{
                   RowBox[{"Quivers", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", "nc", "]"}], "]"}]}],
                 "}"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "Quivers", "]"}]}], "}"}]}], "]"}], 
          "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"VertexLabelStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", "16"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"VertexShapeFunction", "\[Rule]", "\[IndentingNewLine]", 
         RowBox[{"Flatten", "[", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Total", "[", 
                  RowBox[{
                   RowBox[{"Quivers", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", "nf", "]"}], "]"}], 
                 ">", "0"}], ",", 
                RowBox[{"fv", "->", "\"\<Square\>\""}], ",", "Nothing"}], 
               "]"}], "}"}], "~", "Join", "~", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"gv", "[", "i", "]"}], "[", "j", "]"}], "->", 
                "\"\<Circle\>\""}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"Length", "[", 
                  RowBox[{
                   RowBox[{"Quivers", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", "nc", "]"}], "]"}]}],
                 "}"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", 
              RowBox[{"Length", "[", "Quivers", "]"}]}], "}"}]}], "]"}], 
          "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"VertexStyle", "->", "White"}], ",", "\[IndentingNewLine]", 
        RowBox[{"VertexSize", "->", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Total", "[", 
             RowBox[{
              RowBox[{"Quivers", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", "nf", "]"}], "]"}], ">", 
            "0"}], ",", "0.3", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"Select", "[", 
               RowBox[{"Quivers", ",", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Length", "[", 
                   RowBox[{"#", "[", "nc", "]"}], "]"}], ">", "1"}], "&"}]}], 
               "]"}], "]"}], "*", "0.05"}], "+", "0.3"}]}], "]"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"GraphLayout", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\"\<VertexLayout\>\"", "->", "\"\<TutteEmbedding\>\""}], 
           ",", 
           RowBox[{
           "\"\<PackingLayout\>\"", "\[Rule]", "\"\<NestedGrid\>\""}]}], 
          "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"ImageSize", "->", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Total", "[", 
             RowBox[{
              RowBox[{"Quivers", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "[", "nf", "]"}], "]"}], ">", 
            "0"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"Length", "[", "Quivers", "]"}], "*", "20"}], "+", 
            "200"}], ",", 
           RowBox[{"Total", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Length", "[", 
                 RowBox[{"#", "[", "nc", "]"}], "]"}], "*", "50"}], "+", 
               "50"}], "&"}], "/@", "Quivers"}], "]"}]}], "]"}]}]}], 
       "\[IndentingNewLine]", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"pos", "=", 
      RowBox[{"AssociationThread", "[", 
       RowBox[{
        RowBox[{"VertexList", "[", "Qgraph", "]"}], ",", 
        RowBox[{"GraphEmbedding", "[", "Qgraph", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"Show", "[", 
       RowBox[{"Qgraph", ",", 
        RowBox[{"Graphics", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Inset", "[", 
            RowBox[{
             RowBox[{"Style", "[", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Quivers", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", "fi", "]"}], "[", 
                RowBox[{"[", "j", "]"}], "]"}], ",", "10", ",", 
               RowBox[{"Darker", "[", "Green", "]"}]}], "]"}], ",", 
             RowBox[{"Offset", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"0", ",", 
                 RowBox[{"-", "35"}]}], "}"}], ",", 
               RowBox[{"pos", "[", 
                RowBox[{
                 RowBox[{"gv", "[", "i", "]"}], "[", "j", "]"}], "]"}]}], 
              "]"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", 
             RowBox[{"Length", "[", "Quivers", "]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"Length", "[", 
              RowBox[{
               RowBox[{"Quivers", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", "fi", "]"}], "]"}]}], 
            "}"}]}], "]"}], "]"}]}], "]"}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.957428470555406*^9, 3.957428506314966*^9}, {
   3.9574286371434317`*^9, 3.957428652627664*^9}, {3.957428759519824*^9, 
   3.957428785823315*^9}, {3.957428874977871*^9, 3.957428904546378*^9}, {
   3.957428935534666*^9, 3.957428939643607*^9}, {3.957428990773852*^9, 
   3.957429187742977*^9}, {3.957429218059495*^9, 3.957429258277059*^9}, {
   3.957429356206266*^9, 3.957429369630672*^9}, {3.957429477872254*^9, 
   3.957429477934186*^9}, {3.957441792822067*^9, 3.957441898976331*^9}, {
   3.957441993059146*^9, 3.957441994941806*^9}, {3.957442024997815*^9, 
   3.957442131051453*^9}, {3.957442177192081*^9, 3.957442200307293*^9}, {
   3.957448445777755*^9, 3.957448464141344*^9}, {3.957448519522741*^9, 
   3.957448522026266*^9}, 3.957448606378325*^9, {3.957448647686408*^9, 
   3.957448675038617*^9}, {3.957448789553555*^9, 3.957448795769492*^9}, {
   3.957448836028852*^9, 3.957448840072138*^9}, {3.957448898670258*^9, 
   3.957448899120614*^9}, {3.957449058636659*^9, 3.95744917148906*^9}, {
   3.9574492188701887`*^9, 3.957449253981457*^9}, {3.9575286681992826`*^9, 
   3.957528739604786*^9}, {3.9575288258137627`*^9, 3.957528866131379*^9}, {
   3.957528987129422*^9, 3.957529042102054*^9}, {3.957529108048023*^9, 
   3.957529114088029*^9}, {3.9575291735886*^9, 3.957529279556779*^9}, {
   3.957529321242882*^9, 3.957529569922119*^9}, {3.957529607074058*^9, 
   3.957529608754677*^9}, {3.9575299193267393`*^9, 3.957529977791065*^9}, 
   3.957530012597704*^9, 3.957530131006478*^9, 3.957530392848924*^9, {
   3.957530452866117*^9, 3.957530516463382*^9}, {3.957530754098246*^9, 
   3.957530802592407*^9}, {3.957531115148058*^9, 3.9575311390280333`*^9}, {
   3.957554640862028*^9, 3.95755464642246*^9}, {3.957554709642535*^9, 
   3.957554769758013*^9}, {3.95755480928303*^9, 3.957554812801017*^9}, {
   3.957555117648272*^9, 3.957555149408528*^9}, {3.9575552383411283`*^9, 
   3.9575552697812757`*^9}, {3.957555396683783*^9, 3.957555399619824*^9}, {
   3.957555949638472*^9, 3.957555991179631*^9}, {3.95775397557186*^9, 
   3.9577539813548727`*^9}, {3.957854057547998*^9, 3.957854102214521*^9}, {
   3.957927912183017*^9, 3.957927932778416*^9}, 3.957927998890639*^9, {
   3.957928041627386*^9, 3.95792805992231*^9}, {3.9579281586942883`*^9, 
   3.957928159282543*^9}, {3.957928190215004*^9, 3.957928195441717*^9}, {
   3.957928237668516*^9, 3.957928238260347*^9}, {3.957936855924236*^9, 
   3.9579368714458847`*^9}, {3.9579369181384697`*^9, 
   3.9579369309603662`*^9}, {3.95793711575879*^9, 3.957937204230191*^9}, {
   3.957937275754603*^9, 3.957937282264524*^9}, {3.95793732908574*^9, 
   3.957937395743893*^9}, {3.957937435469478*^9, 3.957937444526019*^9}, {
   3.957937543100225*^9, 3.957937586291912*^9}, 3.957937767845331*^9, {
   3.957937877739569*^9, 3.957937929008771*^9}, {3.957937960112121*^9, 
   3.957937991880101*^9}, 3.95793802361707*^9, {3.957938078679304*^9, 
   3.957938101809787*^9}, {3.957941783390024*^9, 3.957941786135728*^9}, {
   3.9948141615342503`*^9, 3.9948141857563357`*^9}, {3.99481435297292*^9, 
   3.994814389575465*^9}, {3.994814521371274*^9, 3.994814522204708*^9}, {
   3.9948146102161417`*^9, 3.994814633583556*^9}, {3.9948147094782143`*^9, 
   3.9948147168018084`*^9}, {3.995076598287696*^9, 3.995076611144232*^9}, {
   3.995076656349267*^9, 3.995076704802045*^9}, {3.9950768567676487`*^9, 
   3.9950768991309557`*^9}, {3.995077246049687*^9, 3.995077271813834*^9}, {
   3.995080683794092*^9, 3.995080685286828*^9}, {3.995083242519636*^9, 
   3.9950833588162203`*^9}, {3.99508339136948*^9, 3.9950834933370934`*^9}, {
   3.9950836124834957`*^9, 3.995083612596992*^9}, 3.995083672299718*^9, 
   3.995083736892523*^9, 3.9950837701791277`*^9, {3.995083832213568*^9, 
   3.995083877431916*^9}, {3.995083955093661*^9, 3.995083960040677*^9}, {
   3.995084058984576*^9, 3.9950840590802526`*^9}, {3.995084139225231*^9, 
   3.99508413937731*^9}, {3.995172540830033*^9, 3.995172599133765*^9}, {
   3.995172644765905*^9, 3.995172649017321*^9}, {3.995172746385559*^9, 
   3.995172837373013*^9}, {3.995172973416881*^9, 3.995173064486169*^9}, {
   3.995173143701451*^9, 3.995173148566513*^9}, {3.995173185693317*^9, 
   3.9951732046612263`*^9}, {3.995173255285095*^9, 3.995173266851696*^9}, {
   3.995173319614448*^9, 3.995173357500761*^9}, {3.9951733955612803`*^9, 
   3.995173400251597*^9}, {3.99517346507281*^9, 3.995173483957267*^9}, {
   3.995173524769293*^9, 3.995173526220511*^9}, {3.995945668006407*^9, 
   3.995945668240172*^9}, {3.995945701863838*^9, 3.9959457414322844`*^9}, {
   3.995945958457206*^9, 3.9959459847223997`*^9}, {3.9959461670265083`*^9, 
   3.995946178657874*^9}, {3.995946262778789*^9, 3.995946335075163*^9}, {
   3.995946397433264*^9, 3.995946406539033*^9}, {3.995946465821493*^9, 
   3.995946466226163*^9}, {3.995946519867711*^9, 3.995946580959485*^9}, {
   3.995946692912397*^9, 3.9959467194407063`*^9}, {3.995946869054869*^9, 
   3.995946870179287*^9}, {3.995946925657762*^9, 3.9959469482759857`*^9}, {
   3.995947043350005*^9, 3.995947073740305*^9}, 3.995947158645417*^9, {
   3.995968231667754*^9, 3.995968265455908*^9}, 3.99596881405978*^9, 
   3.995968852339844*^9, 3.995968902316719*^9, {3.995968934805744*^9, 
   3.995969015904679*^9}, {3.995969113542401*^9, 3.995969164775195*^9}, {
   3.99596922887393*^9, 3.995969239772377*^9}, {3.995969321301383*^9, 
   3.995969358683078*^9}, {3.995969425149677*^9, 3.99596942552745*^9}, {
   3.995969581469654*^9, 3.995969603512528*^9}, {3.995969706465968*^9, 
   3.9959697101406393`*^9}, {3.995969764889731*^9, 3.995969765100836*^9}, {
   3.995969818375367*^9, 3.995969818658703*^9}, 4.0002104898473687`*^9, 
   4.000210607234839*^9, {4.000211297916695*^9, 4.000211347911059*^9}, {
   4.000211444672688*^9, 4.000211501102957*^9}, {4.00021155404991*^9, 
   4.000211555849085*^9}, {4.000211608270288*^9, 4.000211615677001*^9}, {
   4.000211666423122*^9, 4.000211668280377*^9}, {4.000211763115122*^9, 
   4.000211838499589*^9}, {4.000211921574331*^9, 4.000211922271788*^9}, {
   4.000212674546351*^9, 4.000212687971788*^9}, {4.000214092693584*^9, 
   4.000214108209869*^9}, {4.000214292602775*^9, 4.000214293331237*^9}, {
   4.00021446681881*^9, 4.0002144942324166`*^9}, {4.0002145652847643`*^9, 
   4.000214579915478*^9}, {4.000214624023223*^9, 4.00021468902945*^9}, {
   4.000214766642544*^9, 4.000214820254241*^9}, {4.000214907807396*^9, 
   4.000214949789382*^9}, 4.000215167751637*^9, {4.000215259276153*^9, 
   4.000215285182*^9}, {4.00021554588842*^9, 4.0002155803824043`*^9}, {
   4.000215650656253*^9, 4.000215673523595*^9}, {4.000215826404371*^9, 
   4.000215826910425*^9}, {4.000215926989855*^9, 4.000216012634084*^9}, {
   4.00021609320655*^9, 4.000216150683383*^9}, {4.000216204114497*^9, 
   4.000216270364052*^9}, 4.000216315866172*^9, {4.000216365315042*^9, 
   4.000216391565301*^9}, {4.000216525611668*^9, 4.000216561126*^9}, {
   4.0002165949531837`*^9, 4.0002166095305405`*^9}, {4.000216690320754*^9, 
   4.000216756278347*^9}, {4.000216805951827*^9, 4.000217035642426*^9}, {
   4.0002170683678885`*^9, 4.000217072747439*^9}, {4.000217116493971*^9, 
   4.000217147686427*^9}, {4.000217187775141*^9, 4.000217235026441*^9}, {
   4.0002172660811777`*^9, 4.000217266435411*^9}, {4.0002173178382*^9, 
   4.000217346957692*^9}, {4.000217455082817*^9, 4.000217495174296*^9}, {
   4.000217531852685*^9, 4.000217532183564*^9}, {4.000217569652704*^9, 
   4.000217604246435*^9}, {4.000217661779009*^9, 4.000217668637971*^9}, {
   4.000217725319853*^9, 4.000217733016521*^9}, {4.000217918463081*^9, 
   4.000217927220309*^9}, {4.000217961966425*^9, 4.000217962652293*^9}, {
   4.0002180250955377`*^9, 4.000218055727743*^9}, {4.000218099073461*^9, 
   4.000218101524481*^9}, {4.000218149992714*^9, 4.000218150900598*^9}, {
   4.000218199679409*^9, 4.0002182003122063`*^9}, {4.000218233450683*^9, 
   4.000218236016161*^9}, {4.000218309442644*^9, 4.000218342687261*^9}, 
   4.000218394668364*^9, {4.000218454735057*^9, 4.000218585024167*^9}, {
   4.000218633623076*^9, 4.000218633953328*^9}, {4.000218671881936*^9, 
   4.000218703052039*^9}, {4.0002187369201803`*^9, 4.000218737043997*^9}, {
   4.000218823324607*^9, 4.000218861664898*^9}, {4.000218934480035*^9, 
   4.00021898703083*^9}, {4.00021903881946*^9, 4.000219066626671*^9}, {
   4.000219098114703*^9, 4.000219140345379*^9}, 4.000219206729746*^9, {
   4.000219326421472*^9, 4.00021932938835*^9}, {4.000219402582571*^9, 
   4.000219434815172*^9}, {4.000219470121084*^9, 4.00021949347465*^9}, {
   4.000219536137619*^9, 4.000219554746259*^9}, {4.000219656515214*^9, 
   4.000219664593061*^9}, {4.000219747311046*^9, 4.000219747662694*^9}, {
   4.000219786470316*^9, 4.000219800558032*^9}, {4.000219876874878*^9, 
   4.000219939552266*^9}, {4.000220005996351*^9, 4.000220099894878*^9}, {
   4.000220198715761*^9, 4.000220220395629*^9}, {4.000220306038979*^9, 
   4.000220332186874*^9}, 4.000220370397793*^9, {4.000220404539081*^9, 
   4.000220432211554*^9}, {4.000220496265487*^9, 4.000220496397565*^9}, {
   4.000220527504144*^9, 4.000220591304082*^9}, {4.0002206691428022`*^9, 
   4.000220697000318*^9}, {4.00022076721129*^9, 4.000220843723184*^9}, {
   4.0002209075860786`*^9, 4.000220911237055*^9}, {4.00022095671854*^9, 
   4.000220995986051*^9}, {4.000221035051874*^9, 4.000221129100812*^9}, {
   4.0002211666054688`*^9, 4.000221258759221*^9}, {4.000221491298249*^9, 
   4.000221491355917*^9}, {4.000222333912608*^9, 4.000222390529001*^9}, {
   4.000222460423538*^9, 4.000222525511855*^9}, {4.00022257530177*^9, 
   4.000222600144292*^9}, {4.000222658922678*^9, 4.000222691358918*^9}, {
   4.0002227365370197`*^9, 4.000222753858069*^9}, {4.000222809130909*^9, 
   4.000222809463488*^9}, {4.000222863245607*^9, 4.000222863571466*^9}, {
   4.000223527451885*^9, 4.000223567072226*^9}, {4.000223635194262*^9, 
   4.000223685211973*^9}, {4.000223733268224*^9, 4.000223734552614*^9}},
 CellLabel->
  "In[1587]:=",ExpressionUUID->"cf0555c1-604f-41c0-973e-227f8a7ba387"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"GlobalBadDual", "[", "EMbool_", "]"}], "[", 
   RowBox[{"Quiver_", ",", "FirstFI_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "partitions", ",", "i", ",", "l", ",", "SubQuivers", ",", "Flavor", ",", 
      "Delta", ",", "Singlets", ",", "CanonicalBF", ",", "DualCanonicalBF", 
      ",", "BF", ",", "\[Sigma]", ",", "\[Rho]", ",", "Ntilde", ",", 
      RowBox[{"GoodDuals", "=", 
       RowBox[{"{", "}"}]}]}], "}"}], ",", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Which", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"EMbool", "==", "\"\<Electric\>\""}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<\\n\\n\>\"", ",", "\"\<ELECTRIC DUAL THEORIES\>\""}], 
         "]"}], ";"}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"EMbool", "==", "\"\<Magnetic\>\""}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<\\n\\n\>\"", ",", "\"\<MAGNETIC DUAL THEORIES\>\""}], 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<# of frames: \>\"", ",", 
       RowBox[{"Length", "[", 
        RowBox[{"partitions", "=", 
         RowBox[{"IntegerPartitions", "[", 
          RowBox[{"First", "[", 
           RowBox[{"Quiver", "[", "nc", "]"}], "]"}], "]"}]}], "]"}]}], "]"}],
      ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"StringRepeat", "[", 
       RowBox[{"\"\<*\>\"", ",", "100"}], "]"}], "]"}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "<=", 
        RowBox[{"Length", "[", "partitions", "]"}]}], ",", 
       RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"l", "=", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Count", "[", 
            RowBox[{
             RowBox[{"partitions", "[", 
              RowBox[{"[", "i", "]"}], "]"}], ",", "j"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", 
             RowBox[{"First", "[", 
              RowBox[{"Quiver", "[", "nc", "]"}], "]"}]}], "}"}]}], "]"}]}], 
        ";", "\[IndentingNewLine]", 
        RowBox[{"Which", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"EMbool", "==", "\"\<Electric\>\""}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"SubQuivers", "=", 
            RowBox[{"Flatten", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"<|", 
                  RowBox[{
                   RowBox[{"mul", "->", "1"}], ",", 
                   RowBox[{"nf", "->", 
                    RowBox[{"Table", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"{", 
                    RowBox[{"j", " ", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Quiver", "[", "nf", "]"}], "]"}]}], "}"}]}], 
                    "]"}]}], ",", 
                   RowBox[{"nc", "->", 
                    RowBox[{"Table", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{"{", 
                    RowBox[{"j", " ", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Quiver", "[", "nc", "]"}], "]"}]}], "}"}]}], 
                    "]"}]}], ",", 
                   RowBox[{"fi", "->", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Quiver", "[", "fi", "]"}], ",", 
                    RowBox[{"{", "j", "}"}]}], "]"}], "]"}]}], ",", 
                   RowBox[{"b", "->", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"PadLeft", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"Quiver", "[", "b", "]"}], "}"}], ",", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Quiver", "[", "nc", "]"}], "]"}]}], "]"}], ",", 
                    RowBox[{"{", "j", "}"}]}], "]"}], "]"}]}]}], "|>"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"l", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}], "]"}]}],
            ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"Flavor", "=", 
            RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
           "\[IndentingNewLine]", 
           RowBox[{"Delta", "=", 
            RowBox[{"Quiver", "[", "delta", "]"}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"Singlets", "=", 
            RowBox[{"Quiver", "[", "sing", "]"}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"BF", "=", 
            RowBox[{"Quiver", "[", "bf", "]"}]}]}], "\[IndentingNewLine]", 
          ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"EMbool", "==", "\"\<Magnetic\>\""}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"SubQuivers", "=", 
            RowBox[{"Flatten", "[", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"<|", 
                  RowBox[{
                   RowBox[{"mul", "->", "j"}], ",", 
                   RowBox[{"nf", "->", 
                    RowBox[{"{", 
                    RowBox[{"Length", "[", 
                    RowBox[{"Quiver", "[", "nc", "]"}], "]"}], "}"}]}], ",", 
                   RowBox[{"nc", "->", 
                    RowBox[{"{", "1", "}"}]}], ",", 
                   RowBox[{"fi", "->", 
                    RowBox[{"{", 
                    RowBox[{"j", " ", 
                    RowBox[{"Quiver", "[", "b", "]"}]}], "}"}]}], ",", 
                   RowBox[{"b", "->", 
                    RowBox[{"Total", "[", 
                    RowBox[{"Quiver", "[", "fi", "]"}], "]"}]}]}], "|>"}], 
                 ",", 
                 RowBox[{"{", 
                  RowBox[{"l", "[", 
                   RowBox[{"[", "j", "]"}], "]"}], "}"}]}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}], "]"}]}],
            ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"Flavor", "=", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"FirstFI", "-", 
               RowBox[{"Total", "[", 
                RowBox[{"Take", "[", 
                 RowBox[{
                  RowBox[{"Quiver", "[", "fi", "]"}], ",", 
                  RowBox[{"j", "-", "1"}]}], "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"j", ",", 
                RowBox[{"Length", "[", 
                 RowBox[{"Quiver", "[", "fi", "]"}], "]"}]}], "}"}]}], 
             "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"Delta", "=", 
            RowBox[{
             RowBox[{"Quiver", "[", "delta", "]"}], "~", "Join", "~", 
             RowBox[{"Flatten", "[", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"Table", "[", 
                 RowBox[{
                  RowBox[{"j", " ", 
                   RowBox[{"Total", "[", 
                    RowBox[{"Quiver", "[", "fi", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"l", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "}"}]}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", 
                  RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}], 
              "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"Singlets", "=", 
            RowBox[{
             RowBox[{"Quiver", "[", "sing", "]"}], "~", "Join", "~", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"2", "m"}], "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"Q", "/", "2"}]}]}], ",", 
               RowBox[{"{", 
                RowBox[{"Total", "[", "l", "]"}], "}"}]}], "]"}]}]}], ";", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{"CanonicalBF", "=", 
            RowBox[{
             RowBox[{"Last", "[", 
              RowBox[{"Quiver", "[", "nc", "]"}], "]"}], " ", "FirstFI", " ", 
             RowBox[{"Quiver", "[", "b", "]"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"DualCanonicalBF", "=", 
            RowBox[{
             UnderoverscriptBox["\[Sum]", 
              RowBox[{"j", "=", "1"}], 
              RowBox[{"Length", "[", "l", "]"}]], 
             RowBox[{
              RowBox[{"l", "[", 
               RowBox[{"[", "j", "]"}], "]"}], " ", "j", " ", 
              RowBox[{"(", 
               RowBox[{"j", "-", "1"}], ")"}], " ", 
              RowBox[{"Quiver", "[", "b", "]"}], " ", 
              RowBox[{
               RowBox[{"Total", "[", 
                RowBox[{"Quiver", "[", "fi", "]"}], "]"}], "/", "2"}]}]}]}], 
           ";", "\[IndentingNewLine]", 
           RowBox[{"BF", "=", 
            RowBox[{
             RowBox[{"Quiver", "[", "bf", "]"}], "-", "CanonicalBF", "+", 
             "DualCanonicalBF"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
        ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"\[Sigma]", ",", "\[Rho]", ",", "Ntilde"}], "}"}], "=", 
         RowBox[{"ToPartitionsCircular", "[", 
          RowBox[{
           RowBox[{"Quiver", "[", "nf", "]"}], ",", 
           RowBox[{"Quiver", "[", "nc", "]"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"EMbool", ",", "\"\< dual \>\"", ",", "i"}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"DrawGlobalBadDual", "[", "SubQuivers", "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"(*", " ", 
         RowBox[{
         "Print", " ", "the", " ", "details", " ", "for", " ", "the", " ", 
          "quiver"}], " ", "*)"}], "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"Delta", "!=", 
           RowBox[{"{", "}"}]}], ",", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Print", "[", 
               RowBox[{
               "\"\<Delta condition \>\"", ",", "j", ",", "\"\<: \>\"", ",", 
                RowBox[{"Delta", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], ",", "\"\< = 0\>\""}], "]"}],
               ";"}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "1", ",", 
               RowBox[{"Length", "[", "Delta", "]"}]}], "}"}]}], "]"}], 
           ";"}]}], "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"Flavor", "!=", 
           RowBox[{"{", "}"}]}], ",", 
          RowBox[{"Print", "[", 
           RowBox[{"\"\<Flavors: \>\"", ",", "Flavor"}], "]"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"Singlets", "!=", 
           RowBox[{"{", "}"}]}], ",", 
          RowBox[{
           RowBox[{"Print", "[", 
            RowBox[{"\"\<Singlets: \>\"", ",", "Singlets"}], "]"}], ";"}]}], 
         "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<BF couplings: \>\"", ",", "BF"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"StringRepeat", "[", 
          RowBox[{"\"\<*\>\"", ",", "100"}], "]"}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"GoodDuals", ",", 
          RowBox[{"<|", 
           RowBox[{
            RowBox[{"subquiv", "->", "SubQuivers"}], ",", 
            RowBox[{"flavor", "->", "Flavor"}], ",", 
            RowBox[{"delta", "->", "Delta"}], ",", 
            RowBox[{"sing", "->", "Singlets"}], ",", 
            RowBox[{"bf", "->", "BF"}]}], "|>"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "GoodDuals"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.957417209922048*^9, 3.957417223833313*^9}, {
   3.957417261066433*^9, 3.957417388899568*^9}, {3.957417428400915*^9, 
   3.9574175904218893`*^9}, {3.95741765215678*^9, 3.957417680580225*^9}, {
   3.957417725019244*^9, 3.957417819536928*^9}, {3.957417921431592*^9, 
   3.957417933042376*^9}, {3.957417992888653*^9, 3.957418004133903*^9}, {
   3.957427939207209*^9, 3.957428141929885*^9}, {3.957428172105597*^9, 
   3.957428458256213*^9}, 3.957429351605904*^9, {3.957429428793851*^9, 
   3.95742942928181*^9}, {3.957429566798321*^9, 3.957429576774412*^9}, {
   3.957441206829517*^9, 3.957441261205862*^9}, {3.957441302652046*^9, 
   3.957441358439467*^9}, {3.95744163874164*^9, 3.957441680602622*^9}, {
   3.957449492456984*^9, 3.957449547756071*^9}, {3.957449599485254*^9, 
   3.957449650303652*^9}, {3.95744968780696*^9, 3.95744969974139*^9}, {
   3.957529047805431*^9, 3.957529102625654*^9}, 3.957554588171529*^9, {
   3.95755508302763*^9, 3.957555219476686*^9}, {3.957555407086384*^9, 
   3.957555417644953*^9}, {3.957555493167134*^9, 3.957555546320836*^9}, {
   3.957555638350353*^9, 3.957555710073563*^9}, {3.95755578613279*^9, 
   3.9575557862581787`*^9}, {3.957555834697826*^9, 3.957555938053501*^9}, {
   3.957556087593923*^9, 3.957556093525298*^9}, {3.957556152760611*^9, 
   3.957556266094915*^9}, {3.957556300706848*^9, 3.957556331379541*^9}, {
   3.957753116502316*^9, 3.9577531382644043`*^9}, {3.957754025374304*^9, 
   3.957754039866419*^9}, 3.957754165887198*^9, 3.957754554906076*^9, {
   3.957754697549264*^9, 3.957754699610021*^9}, {3.957754769950738*^9, 
   3.957754770160862*^9}, {3.9577549181111917`*^9, 3.9577549971102333`*^9}, {
   3.957853799422152*^9, 3.957854006197699*^9}, 3.9578540394775047`*^9, {
   3.9579231781848087`*^9, 3.957923197884807*^9}, {3.957923503709684*^9, 
   3.9579235160398197`*^9}, {3.957923812011625*^9, 3.9579238209141703`*^9}, {
   3.957925358201875*^9, 3.957925427987961*^9}, {3.957925465305262*^9, 
   3.957925497979081*^9}, {3.957925584070046*^9, 3.9579256370236597`*^9}, {
   3.957927606863543*^9, 3.957927614604926*^9}, {3.957927687049155*^9, 
   3.957927705340851*^9}, {3.9579283463656883`*^9, 3.957928412593773*^9}, {
   3.957928446791272*^9, 3.957928498317402*^9}, {3.957928546534492*^9, 
   3.9579285662537947`*^9}, {3.957928710169674*^9, 3.957928725703759*^9}, 
   3.957938278190031*^9, {3.957938325943275*^9, 3.9579384563698483`*^9}, {
   3.957938489201651*^9, 3.957938489996423*^9}, {3.957938531099716*^9, 
   3.957938533829211*^9}, {3.957938650780794*^9, 3.957938753508339*^9}, {
   3.957938810940834*^9, 3.957938815266404*^9}, {3.957941073833802*^9, 
   3.957941193878742*^9}, {3.957941469486664*^9, 3.957941480596492*^9}, {
   3.957941576516227*^9, 3.957941589693758*^9}, {3.9579416221383867`*^9, 
   3.957941678276334*^9}, {3.994812987416635*^9, 3.994813022101923*^9}, {
   3.994813943887505*^9, 3.994814019527684*^9}, {3.994814201234626*^9, 
   3.994814213196787*^9}, {3.994814281195623*^9, 3.994814299388982*^9}, {
   3.994974435202571*^9, 3.994974490356097*^9}, {3.994974538257168*^9, 
   3.994974541764906*^9}, 3.994974591173395*^9, {3.9949764935444937`*^9, 
   3.9949765124616632`*^9}, {3.994976738882269*^9, 3.994976858871373*^9}, 
   3.994976997944809*^9, {3.994977154693021*^9, 3.99497716023243*^9}, {
   3.994983701028178*^9, 3.994983708595392*^9}, {3.99507202431586*^9, 
   3.995072078515918*^9}, {3.995072151083317*^9, 3.995072172498565*^9}, {
   3.9950722338265*^9, 3.995072267045005*^9}, {3.995076460788633*^9, 
   3.9950764678687*^9}, {3.995076502242879*^9, 3.9950765023337317`*^9}, {
   3.995172276070714*^9, 3.995172287819016*^9}, {4.000205778131838*^9, 
   4.0002058154880276`*^9}, {4.0002059616076727`*^9, 4.000205992106292*^9}, {
   4.000206104081841*^9, 4.00020610425613*^9}, {4.000206161052583*^9, 
   4.000206161148508*^9}, {4.000206257979086*^9, 4.000206258379655*^9}, {
   4.000206553706682*^9, 4.000206555632416*^9}, {4.000206683349037*^9, 
   4.000206732751004*^9}, {4.000206873206757*^9, 4.0002068786233187`*^9}, 
   4.0002073952573385`*^9, {4.00020743090385*^9, 4.000207432693706*^9}, {
   4.000207821094115*^9, 4.000207824857308*^9}, {4.000207920379627*^9, 
   4.000207920807761*^9}, {4.000208419970941*^9, 4.0002084565687428`*^9}, {
   4.000212072771137*^9, 4.000212125664362*^9}, 4.0002121810188127`*^9, 
   4.0002122554936523`*^9, {4.000212285926987*^9, 4.0002122902315483`*^9}, {
   4.00021297404692*^9, 4.00021298990552*^9}, {4.000213184581838*^9, 
   4.000213204596725*^9}, {4.000213277924316*^9, 4.00021328633776*^9}, {
   4.000213634277412*^9, 4.00021364903376*^9}, {4.000213769583051*^9, 
   4.000213795242311*^9}, {4.000223492125223*^9, 4.000223498573141*^9}, {
   4.0002821429824963`*^9, 4.000282145096519*^9}, {4.000283366389867*^9, 
   4.00028336813778*^9}, {4.000283415130875*^9, 4.000283415746635*^9}, {
   4.000283508618259*^9, 4.000283508819232*^9}, {4.000283579395359*^9, 
   4.000283719990251*^9}, {4.0002837594320803`*^9, 4.000283815820038*^9}, {
   4.000284018578672*^9, 4.000284037108739*^9}},
 CellLabel->
  "In[1588]:=",ExpressionUUID->"4b4aecf8-ec78-4b64-be81-efe6ad695a1f"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Examples", "Section",
 CellChangeTimes->{{3.899805904666807*^9, 3.899805913409401*^9}, 
   3.906089587282889*^9, {3.950850916547569*^9, 3.950850917553168*^9}, {
   3.952772536657496*^9, 3.952772543751932*^9}, {3.995072357577241*^9, 
   3.9950723586325283`*^9}},ExpressionUUID->"03fdf784-e163-467f-ac98-\
f99a0b6f7c01"],

Cell[CellGroupData[{

Cell["Good Quivers", "Subsection",
 CellChangeTimes->{{3.995072349345375*^9, 3.995072349963415*^9}, {
  3.9950724182239723`*^9, 
  3.995072442895557*^9}},ExpressionUUID->"fe4c1f1b-e7b4-4672-827c-\
02af125634cb"],

Cell[CellGroupData[{

Cell["Magnetic Dualization", "Subsubsection",
 CellChangeTimes->{{3.906097760195992*^9, 3.906097761762043*^9}, 
   3.907649230872877*^9, {3.9076494473881474`*^9, 3.907649450961767*^9}, {
   3.907662410790257*^9, 3.90766241881476*^9}, {3.9135570323442*^9, 
   3.9135570389830008`*^9}, {3.9950723766346827`*^9, 
   3.9950723771810217`*^9}, {3.995072513080372*^9, 
   3.995072513975181*^9}},ExpressionUUID->"fd434df1-e137-40f0-a928-\
277666996b2f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Input", " ", "parameters"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Flavor", " ", "ranks"}], " ", "*)"}], 
  "                                                    ", 
  RowBox[{
   RowBox[{
    RowBox[{"Nf", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "2", ",", "0"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Gauge", " ", "ranks"}], " ", "*)"}], 
   "                                                      ", 
   RowBox[{
    RowBox[{"Nc", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Either", " ", "\"\<Electric\>\"", " ", "or", " ", "\"\<Magnetic\>\""}], 
    " ", "*)"}], "        ", 
   RowBox[{
    RowBox[{"dualizationType", "=", "\"\<Magnetic\>\""}], ";"}], "        ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Either", " ", "True", " ", "or", " ", "False"}], " ", "*)"}], 
   "                                 ", 
   RowBox[{
    RowBox[{"prescribedOrder", "=", "True"}], ";"}], "                      ",
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Dualize", " ", "the", " ", 
      RowBox[{"quiver", ".", " ", "The"}], " ", "default", " ", "parameter", 
      " ", "for", " ", "the", " ", "baryonic", " ", "and", " ", "diagonal", 
      " ", "topological", " ", "symmetries", " ", "are", " ", "\"\<B\>\"", 
      " ", "and", " ", "\"\<E\>\""}], ",", " ", "respectively", ",", " ", 
     RowBox[{"as", " ", "used", " ", "in", " ", "the", " ", 
      RowBox[{"paper", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"result", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"DualizeQuiver", "[", "dualizationType", "]"}], "[", 
       RowBox[{"Nf", ",", "Nc", ",", "\"\<B\>\"", ",", "\"\<E\>\""}], "]"}], 
      "[", "prescribedOrder", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.907655588354664*^9, 3.907655629210923*^9}, {
   3.907655741807925*^9, 3.9076557497068443`*^9}, {3.9076559149520187`*^9, 
   3.907655916132386*^9}, {3.907655946406311*^9, 3.907655953001638*^9}, {
   3.908226856081868*^9, 3.908226856317858*^9}, {3.908248198964074*^9, 
   3.908248204429224*^9}, {3.908250076955368*^9, 3.9082501373569736`*^9}, {
   3.908967059431108*^9, 3.9089670640294647`*^9}, {3.950507980172688*^9, 
   3.950508006644705*^9}, {3.950508909674925*^9, 3.950508953289111*^9}, {
   3.950509448554631*^9, 3.950509483223796*^9}, {3.950509561617889*^9, 
   3.950509601383218*^9}, {3.9505096371324472`*^9, 3.950509648865398*^9}, {
   3.95050995581768*^9, 3.950510148144112*^9}, {3.950517678430598*^9, 
   3.950517683886118*^9}, {3.950518716491845*^9, 3.9505187190190268`*^9}, {
   3.9505188191246777`*^9, 3.950518823621664*^9}, {3.950518933879247*^9, 
   3.9505189362573853`*^9}, {3.950519199584509*^9, 3.950519202330624*^9}, {
   3.950519521078146*^9, 3.950519541509032*^9}, {3.950519603101975*^9, 
   3.950519615331079*^9}, {3.950519655855*^9, 3.950519658381303*^9}, {
   3.950519750299416*^9, 3.950519802456717*^9}, {3.950519835202723*^9, 
   3.950519858715193*^9}, {3.9505229816247063`*^9, 3.950523005835113*^9}, {
   3.950523317621585*^9, 3.9505233194468927`*^9}, {3.9505234618012247`*^9, 
   3.950523472498128*^9}, {3.9505982107896233`*^9, 3.950598252199459*^9}, {
   3.950598810806962*^9, 3.950598834562387*^9}, {3.950598999829566*^9, 
   3.9505990445596457`*^9}, {3.950599091799076*^9, 3.950599116170171*^9}, {
   3.950601273273267*^9, 3.950601274975503*^9}, {3.950601435562615*^9, 
   3.950601437685501*^9}, {3.9506041181943913`*^9, 3.950604124349904*^9}, {
   3.950604165827398*^9, 3.950604172054689*^9}, {3.950604220342051*^9, 
   3.950604262363845*^9}, {3.950605293903571*^9, 3.950605296831596*^9}, {
   3.9506058477722893`*^9, 3.950605858797866*^9}, {3.9506059070329247`*^9, 
   3.950605918691674*^9}, 3.950606033049996*^9, {3.950606850700366*^9, 
   3.950606853731259*^9}, {3.950607370202057*^9, 3.9506074006002703`*^9}, {
   3.9506113943849373`*^9, 3.950611398530223*^9}, {3.950615478191215*^9, 
   3.950615497802043*^9}, {3.9506155435727873`*^9, 3.950615610949568*^9}, {
   3.9506156474010553`*^9, 3.950615757336665*^9}, {3.950615879436968*^9, 
   3.950615881893498*^9}, {3.950616078914262*^9, 3.950616081311852*^9}, {
   3.950616220703673*^9, 3.950616223932684*^9}, {3.950617028369081*^9, 
   3.950617041437598*^9}, {3.950620529048476*^9, 3.950620531691912*^9}, {
   3.950620564181068*^9, 3.950620596482082*^9}, {3.950620653129299*^9, 
   3.950620653738095*^9}, {3.950620701145708*^9, 3.950620720689825*^9}, {
   3.950620772641341*^9, 3.9506207943944607`*^9}, {3.950772564336287*^9, 
   3.950772567650763*^9}, {3.950772617259335*^9, 3.9507726174836187`*^9}, 
   3.950791133551258*^9, {3.950791302286588*^9, 3.950791302799904*^9}, {
   3.950791440928729*^9, 3.950791466931464*^9}, {3.950791688849504*^9, 
   3.950791691988524*^9}, {3.9507918793677893`*^9, 3.950791896295884*^9}, {
   3.950792497343668*^9, 3.950792497560421*^9}, {3.9507928451250257`*^9, 
   3.950792869448743*^9}, {3.950794102789608*^9, 3.9507941062298594`*^9}, {
   3.950794211821991*^9, 3.950794219972497*^9}, {3.9507954510745497`*^9, 
   3.95079545135528*^9}, {3.950795887586239*^9, 3.950795887825676*^9}, {
   3.95079596207277*^9, 3.95079596215901*^9}, {3.950796017855739*^9, 
   3.9507960179696817`*^9}, {3.9507988847807207`*^9, 3.950798886070183*^9}, {
   3.950799421401841*^9, 3.950799422831143*^9}, {3.95080000795465*^9, 
   3.950800008046268*^9}, {3.950800057139619*^9, 3.950800057202365*^9}, {
   3.950800124309763*^9, 3.950800124424339*^9}, {3.950800514596901*^9, 
   3.950800539008478*^9}, {3.950801526101036*^9, 3.950801533080236*^9}, {
   3.950801671843096*^9, 3.950801672081046*^9}, {3.950802156008099*^9, 
   3.950802156093841*^9}, {3.950827318321372*^9, 3.950827321206081*^9}, {
   3.950828746607977*^9, 3.9508287510046797`*^9}, {3.95082883292939*^9, 
   3.950828833099712*^9}, {3.950838914437705*^9, 3.950838917537941*^9}, {
   3.9508693641719313`*^9, 3.950869366266459*^9}, {3.950869427971794*^9, 
   3.95086946049895*^9}, {3.950869618265019*^9, 3.950869631372148*^9}, {
   3.950869820543554*^9, 3.950869820662298*^9}, {3.950869902472954*^9, 
   3.9508699027279873`*^9}, {3.950870032856848*^9, 3.9508700379539537`*^9}, {
   3.950870337177763*^9, 3.950870339630518*^9}, {3.95087041451687*^9, 
   3.950870414627182*^9}, {3.950870705778767*^9, 3.950870706363344*^9}, {
   3.95091481540036*^9, 3.950914846420067*^9}, {3.950914933729175*^9, 
   3.950914933850443*^9}, {3.952117478888871*^9, 3.952117487929409*^9}, {
   3.952387085768951*^9, 3.952387097166527*^9}, {3.952387159384304*^9, 
   3.952387187280079*^9}, {3.9523872704645853`*^9, 3.952387271749446*^9}, {
   3.952387309326729*^9, 3.952387310516795*^9}, {3.952387452777261*^9, 
   3.952387453978356*^9}, {3.952387500110752*^9, 3.952387500770176*^9}, {
   3.952387555588866*^9, 3.952387558510454*^9}, {3.952387598540932*^9, 
   3.952387653795333*^9}, {3.952388632202531*^9, 3.952388636158002*^9}, {
   3.952389102279516*^9, 3.952389103102344*^9}, {3.952487046858423*^9, 
   3.952487100952631*^9}, {3.952487399085392*^9, 3.952487409230495*^9}, {
   3.952487686665711*^9, 3.952487686902006*^9}, {3.952488723505387*^9, 
   3.952488757092513*^9}, {3.952488983529605*^9, 3.952489004046234*^9}, {
   3.952489217845047*^9, 3.952489217982182*^9}, {3.952489389027013*^9, 
   3.9524893903825827`*^9}, {3.952489497307501*^9, 3.952489498585322*^9}, {
   3.9524918142668324`*^9, 3.952491819313787*^9}, {3.95255509957157*^9, 
   3.952555115893409*^9}, {3.952555244049564*^9, 3.952555246132856*^9}, {
   3.952772557056818*^9, 3.952772558851097*^9}, 3.952811279950581*^9, {
   3.952812005002464*^9, 3.952812014773342*^9}, {3.952812369378509*^9, 
   3.952812538658412*^9}, {3.952812736991214*^9, 3.952812754349081*^9}, 
   3.952812947791836*^9, {3.952819650397211*^9, 3.952819651435858*^9}, {
   3.952820009579739*^9, 3.952820010309888*^9}, {3.952820096327566*^9, 
   3.95282010346682*^9}, {3.952820149915125*^9, 3.952820184009182*^9}, {
   3.95283129354632*^9, 3.952831299987493*^9}, {3.9528326607762547`*^9, 
   3.95283267706076*^9}, {3.95283442715146*^9, 3.95283443671421*^9}, {
   3.95283468843655*^9, 3.952834723512003*^9}, {3.9528347724061813`*^9, 
   3.9528348072460413`*^9}, 3.952834867895294*^9, {3.95283489799432*^9, 
   3.952834949109541*^9}, {3.952834981761582*^9, 3.952835170985739*^9}, {
   3.9528352690013943`*^9, 3.952835269233356*^9}, {3.952835324012233*^9, 
   3.952835324110256*^9}, {3.952835426168682*^9, 3.952835436481243*^9}, {
   3.952835778536257*^9, 3.9528357788147173`*^9}, {3.952836086991775*^9, 
   3.952836130119677*^9}, {3.952836312071702*^9, 3.952836341997673*^9}, {
   3.952836392816465*^9, 3.952836400961932*^9}, {3.952836712810046*^9, 
   3.9528367131056*^9}, {3.952836810661778*^9, 3.9528368251484547`*^9}, {
   3.9530133744355*^9, 3.953013400594385*^9}, {3.953013493823288*^9, 
   3.953013595271393*^9}, {3.953375982181122*^9, 3.9533759834965887`*^9}, {
   3.953376159955415*^9, 3.95337616386255*^9}, {3.9533764272609453`*^9, 
   3.9533764370178223`*^9}, {3.953377731762581*^9, 3.953377732192134*^9}, {
   3.953379773154152*^9, 3.953379799263335*^9}, {3.953379927797554*^9, 
   3.953379935473044*^9}, {3.953380256591145*^9, 3.953380285836043*^9}, {
   3.953459655012865*^9, 3.953459667250616*^9}, {3.953459750293453*^9, 
   3.9534597507012997`*^9}, {3.953459789571194*^9, 3.953459789961093*^9}, {
   3.953459825620255*^9, 3.953459826038517*^9}, {3.953459868767717*^9, 
   3.953459869799101*^9}, {3.9534609027748747`*^9, 3.9534609032348123`*^9}, {
   3.953460976840266*^9, 3.953460977848895*^9}, {3.953462437554885*^9, 
   3.953462438026445*^9}, {3.953462674368911*^9, 3.953462674778856*^9}, {
   3.953773133440502*^9, 3.953773134558213*^9}, {3.953774047942926*^9, 
   3.953774056685598*^9}, {3.953774091472705*^9, 3.953774091536334*^9}, {
   3.95377458712827*^9, 3.953774599570758*^9}, {3.9537746897068863`*^9, 
   3.9537746916391087`*^9}, {3.953776564547019*^9, 3.953776565964518*^9}, {
   3.953777739723195*^9, 3.953777740625643*^9}, {3.953778721636279*^9, 
   3.953778726814097*^9}, {3.953779358777972*^9, 3.953779359609523*^9}, {
   3.953779892719022*^9, 3.953779892925507*^9}, {3.953883467051303*^9, 
   3.953883467490947*^9}, {3.95389756967809*^9, 3.953897574597256*^9}, {
   3.956355312514595*^9, 3.956355338905551*^9}, {3.956355476403187*^9, 
   3.956355513661993*^9}, {3.956355562204221*^9, 3.956355641513256*^9}, {
   3.95635569068027*^9, 3.956355771538074*^9}, {3.9563619234554777`*^9, 
   3.956361959404038*^9}, {3.95636202495072*^9, 3.956362025189774*^9}, {
   3.957415193581195*^9, 3.957415193943471*^9}, {3.957416222907893*^9, 
   3.957416227593259*^9}, {3.957429403725095*^9, 3.95742940390429*^9}, {
   3.957555792524783*^9, 3.95755579453719*^9}, {3.95775319137606*^9, 
   3.9577531916917133`*^9}, {3.957753892883046*^9, 3.957753893918846*^9}, {
   3.957854395580997*^9, 3.957854395662715*^9}, {3.957857963532042*^9, 
   3.957857965440198*^9}, {3.957917977977649*^9, 3.9579179790296087`*^9}, {
   3.95791995074842*^9, 3.957919957332833*^9}, {3.957920006281411*^9, 
   3.957920033722536*^9}, {3.957920105388022*^9, 3.957920111156003*^9}, 
   3.957938873879889*^9, 3.958088170836912*^9, {3.99498541718721*^9, 
   3.9949854180942583`*^9}, {3.994986279177605*^9, 3.994986343945866*^9}, {
   3.995162317456753*^9, 3.9951623384024687`*^9}, {3.99516237319061*^9, 
   3.995162403523488*^9}, {3.9951625845334063`*^9, 3.995162589896937*^9}, {
   3.995162798161229*^9, 3.9951628063845587`*^9}, {4.000186670502193*^9, 
   4.000186673490528*^9}, {4.000208839854066*^9, 4.0002088452946715`*^9}, {
   4.000209400960579*^9, 4.000209431160329*^9}, {4.0002658415861287`*^9, 
   4.000266114011021*^9}, {4.00026664109411*^9, 4.000266643819779*^9}, {
   4.00026669084682*^9, 4.0002667533687787`*^9}, {4.000270625533654*^9, 
   4.000270712336321*^9}, {4.000271470917986*^9, 4.0002715420951123`*^9}, {
   4.000272816666328*^9, 4.000272830929606*^9}},
 CellLabel->
  "In[1589]:=",ExpressionUUID->"4ccd7d46-8041-4dee-95d7-b0390a212a58"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n\"\>", "\[InvisibleSpace]", "\<\"ORIGINAL THEORY\"\>"}],
  SequenceForm["\n", "ORIGINAL THEORY"],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.0002094316483126`*^9, 4.000213315177818*^9, 4.00021342348215*^9, 
   4.00022184885671*^9, 4.000222137370825*^9, 4.000222250271716*^9, {
   4.000223214986296*^9, 4.000223236610834*^9}, 4.000223443485409*^9, 
   4.000224106366956*^9, 4.0002246252617493`*^9, 4.000283130477826*^9, 
   4.000283220862792*^9, 4.0002838815026307`*^9, 4.000284169531641*^9},
 CellLabel->
  "During evaluation of \
In[1589]:=",ExpressionUUID->"4fdf4d5b-c6ea-4ae3-aecc-77fec7d4f3b7"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{
  4.0002094316483126`*^9, 4.000213315177818*^9, 4.00021342348215*^9, 
   4.00022184885671*^9, 4.000222137370825*^9, 4.000222250271716*^9, {
   4.000223214986296*^9, 4.000223236610834*^9}, 4.000223443485409*^9, 
   4.000224106366956*^9, 4.0002246252617493`*^9, 4.000283130477826*^9, 
   4.000283220862792*^9, 4.0002838815026307`*^9, 4.000284169531879*^9},
 CellLabel->
  "During evaluation of \
In[1589]:=",ExpressionUUID->"7e6c43bc-5c5b-476b-ab2b-6cd8dda5add7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[Rho]\\), \
\\(\[Sigma]\\)]\\)[SU(N),\\!\\(\\*SubscriptBox[\\(N\\), \\(L\\)]\\)=\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\"] theory with \"\>"}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[\(C\), \(\[Rho]\), \
\(\[Sigma]\)]\)[SU(N),\!\(\*SubscriptBox[\(N\), \(L\)]\)=", 1, 
   "] theory with "],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.0002094316483126`*^9, 4.000213315177818*^9, 4.00021342348215*^9, 
   4.00022184885671*^9, 4.000222137370825*^9, 4.000222250271716*^9, {
   4.000223214986296*^9, 4.000223236610834*^9}, 4.000223443485409*^9, 
   4.000224106366956*^9, 4.0002246252617493`*^9, 4.000283130477826*^9, 
   4.000283220862792*^9, 4.0002838815026307`*^9, 4.000284169532159*^9},
 CellLabel->
  "During evaluation of \
In[1589]:=",ExpressionUUID->"b49f23fe-845b-42ed-9cd8-cf3ef92de7d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["N = ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.0002094316483126`*^9, 4.000213315177818*^9, 4.00021342348215*^9, 
   4.00022184885671*^9, 4.000222137370825*^9, 4.000222250271716*^9, {
   4.000223214986296*^9, 4.000223236610834*^9}, 4.000223443485409*^9, 
   4.000224106366956*^9, 4.0002246252617493`*^9, 4.000283130477826*^9, 
   4.000283220862792*^9, 4.0002838815026307`*^9, 4.000284169532465*^9},
 CellLabel->
  "During evaluation of \
In[1589]:=",ExpressionUUID->"bd3db2c0-9e96-44b0-93c1-cad8f56ae084"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["\[Rho] = ", {2, 2, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.0002094316483126`*^9, 4.000213315177818*^9, 4.00021342348215*^9, 
   4.00022184885671*^9, 4.000222137370825*^9, 4.000222250271716*^9, {
   4.000223214986296*^9, 4.000223236610834*^9}, 4.000223443485409*^9, 
   4.000224106366956*^9, 4.0002246252617493`*^9, 4.000283130477826*^9, 
   4.000283220862792*^9, 4.0002838815026307`*^9, 4.00028416953266*^9},
 CellLabel->
  "During evaluation of \
In[1589]:=",ExpressionUUID->"02f8cd85-b697-4b9f-8bfe-fc3789729155"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}]}],
  SequenceForm["\[Sigma] = ", {3, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.0002094316483126`*^9, 4.000213315177818*^9, 4.00021342348215*^9, 
   4.00022184885671*^9, 4.000222137370825*^9, 4.000222250271716*^9, {
   4.000223214986296*^9, 4.000223236610834*^9}, 4.000223443485409*^9, 
   4.000224106366956*^9, 4.0002246252617493`*^9, 4.000283130477826*^9, 
   4.000283220862792*^9, 4.0002838815026307`*^9, 4.000284169532859*^9},
 CellLabel->
  "During evaluation of \
In[1589]:=",ExpressionUUID->"d7b6fa13-c3cd-4034-9533-2e6bc539fdac"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], Arrowheads[Medium], 
     {Arrowheads[0.], 
      ArrowBox[{{0., 0.564649239017896}, {0.7335903533657362, 
       1.1304151143837227`}}, 0.11580194786518366`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.7335903533657362, 1.1304151143837227`}, {
       1.6017349347290215`, 0.5655160399370408}}, 0.11580194786518366`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.6017349347290215`, 0.5655160399370408}, {
       0.7354989306327684, 0.}}, 0.11580194786518366`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.6017349347290215`, 0.5655160399370408}, {2.66897789219479, 
       0.5654033692233882}}, 0.11580194786518366`]}, {
      ArrowBox[{{0.7354989306327684, 0.}, {0., 0.564649239017896}}, 
       0.11580194786518366`], InsetBox[
       StyleBox["\<\"B\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {0.3677494653163842, 0.282324619508948}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
      {GrayLevel[1], DiskBox[{0., 0.564649239017896}, 0.11580194786518366]}, 
      InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 0.564649239017896},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{0.7335903533657362, 1.1304151143837227`}, 
        0.11580194786518366]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.7335903533657362, 1.1304151143837227},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{1.6017349347290215`, 0.5655160399370408}, 
        0.11580194786518366]}, InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.6017349347290215, 0.5655160399370408},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[1], Thickness[0.01]}], 
       DiskBox[{0.7354989306327684, 0.}, 0.11580194786518366]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.7354989306327684, 0.},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{2.5667996960901016, 0.46322517311869976}, \
{2.7711560882994783, 0.6675815653280766}]}, InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2.66897789219479, 0.5654033692233882},
       BaseStyle->"Graphics"]}}}, {InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "1"], "-", 
       SubscriptBox["Y", "2"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], Offset[{0, -35}, {0., 0.564649239017896}]], 
    InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "2"], "-", 
       SubscriptBox["Y", "3"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {0.7335903533657362, 1.1304151143837227}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "3"], "-", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.6017349347290215, 0.5655160399370408}]], InsetBox[
     StyleBox[
      RowBox[{"\<\"E\"\>", "-", 
       SubscriptBox["Y", "1"], "+", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], Offset[{0, -35}, {0.7354989306327684, 0.}]]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->340]], "Print",
 CellChangeTimes->{
  4.0002094316483126`*^9, 4.000213315177818*^9, 4.00021342348215*^9, 
   4.00022184885671*^9, 4.000222137370825*^9, 4.000222250271716*^9, {
   4.000223214986296*^9, 4.000223236610834*^9}, 4.000223443485409*^9, 
   4.000224106366956*^9, 4.0002246252617493`*^9, 4.000283130477826*^9, 
   4.000283220862792*^9, 4.0002838815026307`*^9, 4.000284169548793*^9},
 CellLabel->
  "During evaluation of \
In[1589]:=",ExpressionUUID->"616dbd7f-c1f5-4ef3-9705-f8840fa931da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["X", "1"], ",", 
     SubscriptBox["X", "2"]}], "}"}]}],
  SequenceForm["Flavors on node ", 3, ": ", {
    Subscript[$CellContext`X, 1], 
    Subscript[$CellContext`X, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.0002094316483126`*^9, 4.000213315177818*^9, 4.00021342348215*^9, 
   4.00022184885671*^9, 4.000222137370825*^9, 4.000222250271716*^9, {
   4.000223214986296*^9, 4.000223236610834*^9}, 4.000223443485409*^9, 
   4.000224106366956*^9, 4.0002246252617493`*^9, 4.000283130477826*^9, 
   4.000283220862792*^9, 4.0002838815026307`*^9, 4.000284169550028*^9},
 CellLabel->
  "During evaluation of \
In[1589]:=",ExpressionUUID->"ed665db4-da2b-48f5-8481-c0ab9c94bc10"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"\<\"B\"\>", " ", 
     SubscriptBox["Y", "1"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "4"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "4"]}]}]}],
  SequenceForm[
  "BF couplings: ", "B" Subscript[$CellContext`Y, 1] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 4] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.0002094316483126`*^9, 4.000213315177818*^9, 4.00021342348215*^9, 
   4.00022184885671*^9, 4.000222137370825*^9, 4.000222250271716*^9, {
   4.000223214986296*^9, 4.000223236610834*^9}, 4.000223443485409*^9, 
   4.000224106366956*^9, 4.0002246252617493`*^9, 4.000283130477826*^9, 
   4.000283220862792*^9, 4.0002838815026307`*^9, 4.0002841695502777`*^9},
 CellLabel->
  "During evaluation of \
In[1589]:=",ExpressionUUID->"aa7f60e9-5891-4cf4-9607-db07cd6977b8"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{
  4.0002094316483126`*^9, 4.000213315177818*^9, 4.00021342348215*^9, 
   4.00022184885671*^9, 4.000222137370825*^9, 4.000222250271716*^9, {
   4.000223214986296*^9, 4.000223236610834*^9}, 4.000223443485409*^9, 
   4.000224106366956*^9, 4.0002246252617493`*^9, 4.000283130477826*^9, 
   4.000283220862792*^9, 4.0002838815026307`*^9, 4.000284169550477*^9},
 CellLabel->
  "During evaluation of \
In[1589]:=",ExpressionUUID->"a3db66d3-0ef8-4a00-9377-524782dd662d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n\\n\"\>", 
   "\[InvisibleSpace]", "\<\"MAGNETIC DUAL THEORIES\"\>"}],
  SequenceForm["\n\n", "MAGNETIC DUAL THEORIES"],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.0002094316483126`*^9, 4.000213315177818*^9, 4.00021342348215*^9, 
   4.00022184885671*^9, 4.000222137370825*^9, 4.000222250271716*^9, {
   4.000223214986296*^9, 4.000223236610834*^9}, 4.000223443485409*^9, 
   4.000224106366956*^9, 4.0002246252617493`*^9, 4.000283130477826*^9, 
   4.000283220862792*^9, 4.0002838815026307`*^9, 4.00028416955072*^9},
 CellLabel->
  "During evaluation of \
In[1589]:=",ExpressionUUID->"ccc662e8-3c81-40c2-ab3a-a0e250196a6f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of frames: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of frames: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.0002094316483126`*^9, 4.000213315177818*^9, 4.00021342348215*^9, 
   4.00022184885671*^9, 4.000222137370825*^9, 4.000222250271716*^9, {
   4.000223214986296*^9, 4.000223236610834*^9}, 4.000223443485409*^9, 
   4.000224106366956*^9, 4.0002246252617493`*^9, 4.000283130477826*^9, 
   4.000283220862792*^9, 4.0002838815026307`*^9, 4.0002841695509167`*^9},
 CellLabel->
  "During evaluation of \
In[1589]:=",ExpressionUUID->"6d0b291c-6809-43bd-89af-44ccc7d0b50a"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{
  4.0002094316483126`*^9, 4.000213315177818*^9, 4.00021342348215*^9, 
   4.00022184885671*^9, 4.000222137370825*^9, 4.000222250271716*^9, {
   4.000223214986296*^9, 4.000223236610834*^9}, 4.000223443485409*^9, 
   4.000224106366956*^9, 4.0002246252617493`*^9, 4.000283130477826*^9, 
   4.000283220862792*^9, 4.0002838815026307`*^9, 4.000284169551091*^9},
 CellLabel->
  "During evaluation of \
In[1589]:=",ExpressionUUID->"529dc1e8-1c48-4e3e-a001-3ef444599db2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[Rho]\\), \
\\(\[Sigma]\\)]\\)[SU(N),\\!\\(\\*SubscriptBox[\\(N\\), \\(L\\)]\\)=\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\"] theory with \"\>"}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[\(C\), \(\[Rho]\), \
\(\[Sigma]\)]\)[SU(N),\!\(\*SubscriptBox[\(N\), \(L\)]\)=", 1, 
   "] theory with "],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.0002094316483126`*^9, 4.000213315177818*^9, 4.00021342348215*^9, 
   4.00022184885671*^9, 4.000222137370825*^9, 4.000222250271716*^9, {
   4.000223214986296*^9, 4.000223236610834*^9}, 4.000223443485409*^9, 
   4.000224106366956*^9, 4.0002246252617493`*^9, 4.000283130477826*^9, 
   4.000283220862792*^9, 4.0002838815026307`*^9, 4.000284169551291*^9},
 CellLabel->
  "During evaluation of \
In[1589]:=",ExpressionUUID->"39bb1eb2-8535-4ce6-97c1-fc715e281f4d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["N = ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.0002094316483126`*^9, 4.000213315177818*^9, 4.00021342348215*^9, 
   4.00022184885671*^9, 4.000222137370825*^9, 4.000222250271716*^9, {
   4.000223214986296*^9, 4.000223236610834*^9}, 4.000223443485409*^9, 
   4.000224106366956*^9, 4.0002246252617493`*^9, 4.000283130477826*^9, 
   4.000283220862792*^9, 4.0002838815026307`*^9, 4.000284169551568*^9},
 CellLabel->
  "During evaluation of \
In[1589]:=",ExpressionUUID->"2f889b46-48bd-4322-9919-5178161d700c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}]}],
  SequenceForm["\[Rho] = ", {3, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.0002094316483126`*^9, 4.000213315177818*^9, 4.00021342348215*^9, 
   4.00022184885671*^9, 4.000222137370825*^9, 4.000222250271716*^9, {
   4.000223214986296*^9, 4.000223236610834*^9}, 4.000223443485409*^9, 
   4.000224106366956*^9, 4.0002246252617493`*^9, 4.000283130477826*^9, 
   4.000283220862792*^9, 4.0002838815026307`*^9, 4.000284169551737*^9},
 CellLabel->
  "During evaluation of \
In[1589]:=",ExpressionUUID->"8691c294-3686-4877-93f3-7ee615516c56"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["\[Sigma] = ", {2, 2, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.0002094316483126`*^9, 4.000213315177818*^9, 4.00021342348215*^9, 
   4.00022184885671*^9, 4.000222137370825*^9, 4.000222250271716*^9, {
   4.000223214986296*^9, 4.000223236610834*^9}, 4.000223443485409*^9, 
   4.000224106366956*^9, 4.0002246252617493`*^9, 4.000283130477826*^9, 
   4.000283220862792*^9, 4.0002838815026307`*^9, 4.000284169551927*^9},
 CellLabel->
  "During evaluation of \
In[1589]:=",ExpressionUUID->"49d35985-a86e-432a-b870-a678720012f7"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], Arrowheads[Medium], 
     {Arrowheads[0.], 
      ArrowBox[BezierCurveBox[{{0.9496010561689269, 3.691737640127853*^-13}, {
        1.4733684961720173`, 0.17225741836890737`}, {1.9971359361750727`, 
        2.696999478677295*^-13}}], 0.11870013202111586`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.9496010561689269, 3.691737640127853*^-13}, {0., 0.}}, 
       0.11870013202111586`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.9971359361750727`, 2.696999478677295*^-13}, {
       2.9477142782720716`, 3.55092509332364*^-14}}, 0.11870013202111586`]}, {
      ArrowBox[BezierCurveBox[{{1.9971359361750727`, 
        2.696999478677295*^-13}, {
        1.4733684961719815`, -0.17225741836826855`}, {0.9496010561689269, 
        3.691737640127853*^-13}}], 0.11870013202111586`], InsetBox[
       StyleBox["\<\"E\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {1.473368496171993, -0.07332744160011084}], 
       ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
      {GrayLevel[1], 
       DiskBox[{0.9496010561689269, 3.691737640127853*^-13}, 
        0.11870013202111586]}, InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.9496010561689269, 3.691737640127853*^-13},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[1], Thickness[0.01]}], 
       DiskBox[{1.9971359361750727`, 2.696999478677295*^-13}, 
        0.11870013202111586]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.9971359361750727, 2.696999478677295*^-13},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{-0.10473541758922765, -0.10473541758922765}, \
{0.10473541758922765, 0.10473541758922765}]}, InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 0.},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{2.842978860682844, -0.10473541758919214}, \
{3.052449695861299, 0.10473541758926316}]}, InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2.9477142782720716, 3.55092509332364*^-14},
       BaseStyle->"Graphics"]}}}, {InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "2"], "-", 
       SubscriptBox["X", "1"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {0.9496010561689269, 3.691737640127853*^-13}]], InsetBox[
     StyleBox[
      RowBox[{"\<\"B\"\>", "+", 
       SubscriptBox["X", "1"], "-", 
       SubscriptBox["X", "2"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.9971359361750727, 2.696999478677295*^-13}]]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->340]], "Print",
 CellChangeTimes->{
  4.0002094316483126`*^9, 4.000213315177818*^9, 4.00021342348215*^9, 
   4.00022184885671*^9, 4.000222137370825*^9, 4.000222250271716*^9, {
   4.000223214986296*^9, 4.000223236610834*^9}, 4.000223443485409*^9, 
   4.000224106366956*^9, 4.0002246252617493`*^9, 4.000283130477826*^9, 
   4.000283220862792*^9, 4.0002838815026307`*^9, 4.000284169564228*^9},
 CellLabel->
  "During evaluation of \
In[1589]:=",ExpressionUUID->"e9b39807-42f1-4cd3-9348-d5d394990f90"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Y", "4"], ",", 
     SubscriptBox["Y", "3"]}], "}"}]}],
  SequenceForm["Flavors on node ", 1, ": ", {
    Subscript[$CellContext`Y, 4], 
    Subscript[$CellContext`Y, 3]}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.0002094316483126`*^9, 4.000213315177818*^9, 4.00021342348215*^9, 
   4.00022184885671*^9, 4.000222137370825*^9, 4.000222250271716*^9, {
   4.000223214986296*^9, 4.000223236610834*^9}, 4.000223443485409*^9, 
   4.000224106366956*^9, 4.0002246252617493`*^9, 4.000283130477826*^9, 
   4.000283220862792*^9, 4.0002838815026307`*^9, 4.000284169565048*^9},
 CellLabel->
  "During evaluation of \
In[1589]:=",ExpressionUUID->"fd703b79-0fa1-4526-bd6b-f0c146597fc9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Y", "2"], ",", 
     SubscriptBox["Y", "1"]}], "}"}]}],
  SequenceForm["Flavors on node ", 2, ": ", {
    Subscript[$CellContext`Y, 2], 
    Subscript[$CellContext`Y, 1]}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.0002094316483126`*^9, 4.000213315177818*^9, 4.00021342348215*^9, 
   4.00022184885671*^9, 4.000222137370825*^9, 4.000222250271716*^9, {
   4.000223214986296*^9, 4.000223236610834*^9}, 4.000223443485409*^9, 
   4.000224106366956*^9, 4.0002246252617493`*^9, 4.000283130477826*^9, 
   4.000283220862792*^9, 4.0002838815026307`*^9, 4.00028416956527*^9},
 CellLabel->
  "During evaluation of \
In[1589]:=",ExpressionUUID->"cd7acf1b-89e4-41b6-96b0-284910a58ed6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"\<\"E\"\>", " ", 
     SubscriptBox["X", "2"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "4"]}]}]}],
  SequenceForm[
  "BF couplings: ", "E" Subscript[$CellContext`X, 2] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.0002094316483126`*^9, 4.000213315177818*^9, 4.00021342348215*^9, 
   4.00022184885671*^9, 4.000222137370825*^9, 4.000222250271716*^9, {
   4.000223214986296*^9, 4.000223236610834*^9}, 4.000223443485409*^9, 
   4.000224106366956*^9, 4.0002246252617493`*^9, 4.000283130477826*^9, 
   4.000283220862792*^9, 4.0002838815026307`*^9, 4.000284169565486*^9},
 CellLabel->
  "During evaluation of \
In[1589]:=",ExpressionUUID->"38bd810a-0a25-45da-bbee-0654a2565128"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{
  4.0002094316483126`*^9, 4.000213315177818*^9, 4.00021342348215*^9, 
   4.00022184885671*^9, 4.000222137370825*^9, 4.000222250271716*^9, {
   4.000223214986296*^9, 4.000223236610834*^9}, 4.000223443485409*^9, 
   4.000224106366956*^9, 4.0002246252617493`*^9, 4.000283130477826*^9, 
   4.000283220862792*^9, 4.0002838815026307`*^9, 4.000284169565683*^9},
 CellLabel->
  "During evaluation of \
In[1589]:=",ExpressionUUID->"13584bd5-1a03-40a4-a206-db24c5fc7c9d"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Locally Bad Quivers", "Subsection",
 CellChangeTimes->{{3.995072349345375*^9, 3.995072349963415*^9}, {
  3.9950724182239723`*^9, 
  3.995072442082431*^9}},ExpressionUUID->"0436077e-68c7-4219-9d04-\
6dbd4f288445"],

Cell[CellGroupData[{

Cell["Electric Dualization", "Subsubsection",
 CellChangeTimes->{{3.906097760195992*^9, 3.906097761762043*^9}, 
   3.907649230872877*^9, {3.9076494473881474`*^9, 3.907649450961767*^9}, {
   3.907662410790257*^9, 3.90766241881476*^9}, {3.9135570323442*^9, 
   3.9135570389830008`*^9}, {3.9950723766346827`*^9, 
   3.9950723771810217`*^9}, {3.995072513080372*^9, 3.995072513975181*^9}, {
   3.995072645426798*^9, 
   3.995072646426799*^9}},ExpressionUUID->"9a2b5828-1714-49a8-9820-\
9b11c030f1e7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Input", " ", "parameters"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Flavor", " ", "ranks"}], " ", "*)"}], 
  "                                                    ", 
  RowBox[{
   RowBox[{
    RowBox[{"Nf", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "0", ",", "3"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Gauge", " ", "ranks"}], " ", "*)"}], 
   "                                                      ", 
   RowBox[{
    RowBox[{"Nc", "=", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3", ",", "1"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Either", " ", "\"\<Electric\>\"", " ", "or", " ", "\"\<Magnetic\>\""}], 
    " ", "*)"}], "        ", 
   RowBox[{
    RowBox[{"dualizationType", "=", "\"\<Electric\>\""}], ";"}], "        ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Either", " ", "True", " ", "or", " ", "False"}], " ", "*)"}], 
   "                                 ", 
   RowBox[{
    RowBox[{"prescribedOrder", "=", "True"}], ";"}], "                      ",
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Dualize", " ", "the", " ", "quiver"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"result", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"DualizeQuiver", "[", "dualizationType", "]"}], "[", 
       RowBox[{"Nf", ",", "Nc", ",", "\"\<B\>\"", ",", "\"\<E\>\""}], "]"}], 
      "[", "prescribedOrder", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.907655588354664*^9, 3.907655629210923*^9}, {
   3.907655741807925*^9, 3.9076557497068443`*^9}, {3.9076559149520187`*^9, 
   3.907655916132386*^9}, {3.907655946406311*^9, 3.907655953001638*^9}, {
   3.908226856081868*^9, 3.908226856317858*^9}, {3.908248198964074*^9, 
   3.908248204429224*^9}, {3.908250076955368*^9, 3.9082501373569736`*^9}, {
   3.908967059431108*^9, 3.9089670640294647`*^9}, {3.950507980172688*^9, 
   3.950508006644705*^9}, {3.950508909674925*^9, 3.950508953289111*^9}, {
   3.950509448554631*^9, 3.950509483223796*^9}, {3.950509561617889*^9, 
   3.950509601383218*^9}, {3.9505096371324472`*^9, 3.950509648865398*^9}, {
   3.95050995581768*^9, 3.950510148144112*^9}, {3.950517678430598*^9, 
   3.950517683886118*^9}, {3.950518716491845*^9, 3.9505187190190268`*^9}, {
   3.9505188191246777`*^9, 3.950518823621664*^9}, {3.950518933879247*^9, 
   3.9505189362573853`*^9}, {3.950519199584509*^9, 3.950519202330624*^9}, {
   3.950519521078146*^9, 3.950519541509032*^9}, {3.950519603101975*^9, 
   3.950519615331079*^9}, {3.950519655855*^9, 3.950519658381303*^9}, {
   3.950519750299416*^9, 3.950519802456717*^9}, {3.950519835202723*^9, 
   3.950519858715193*^9}, {3.9505229816247063`*^9, 3.950523005835113*^9}, {
   3.950523317621585*^9, 3.9505233194468927`*^9}, {3.9505234618012247`*^9, 
   3.950523472498128*^9}, {3.9505982107896233`*^9, 3.950598252199459*^9}, {
   3.950598810806962*^9, 3.950598834562387*^9}, {3.950598999829566*^9, 
   3.9505990445596457`*^9}, {3.950599091799076*^9, 3.950599116170171*^9}, {
   3.950601273273267*^9, 3.950601274975503*^9}, {3.950601435562615*^9, 
   3.950601437685501*^9}, {3.9506041181943913`*^9, 3.950604124349904*^9}, {
   3.950604165827398*^9, 3.950604172054689*^9}, {3.950604220342051*^9, 
   3.950604262363845*^9}, {3.950605293903571*^9, 3.950605296831596*^9}, {
   3.9506058477722893`*^9, 3.950605858797866*^9}, {3.9506059070329247`*^9, 
   3.950605918691674*^9}, 3.950606033049996*^9, {3.950606850700366*^9, 
   3.950606853731259*^9}, {3.950607370202057*^9, 3.9506074006002703`*^9}, {
   3.9506113943849373`*^9, 3.950611398530223*^9}, {3.950615478191215*^9, 
   3.950615497802043*^9}, {3.9506155435727873`*^9, 3.950615610949568*^9}, {
   3.9506156474010553`*^9, 3.950615757336665*^9}, {3.950615879436968*^9, 
   3.950615881893498*^9}, {3.950616078914262*^9, 3.950616081311852*^9}, {
   3.950616220703673*^9, 3.950616223932684*^9}, {3.950617028369081*^9, 
   3.950617041437598*^9}, {3.950620529048476*^9, 3.950620531691912*^9}, {
   3.950620564181068*^9, 3.950620596482082*^9}, {3.950620653129299*^9, 
   3.950620653738095*^9}, {3.950620701145708*^9, 3.950620720689825*^9}, {
   3.950620772641341*^9, 3.9506207943944607`*^9}, {3.950772564336287*^9, 
   3.950772567650763*^9}, {3.950772617259335*^9, 3.9507726174836187`*^9}, 
   3.950791133551258*^9, {3.950791302286588*^9, 3.950791302799904*^9}, {
   3.950791440928729*^9, 3.950791466931464*^9}, {3.950791688849504*^9, 
   3.950791691988524*^9}, {3.9507918793677893`*^9, 3.950791896295884*^9}, {
   3.950792497343668*^9, 3.950792497560421*^9}, {3.9507928451250257`*^9, 
   3.950792869448743*^9}, {3.950794102789608*^9, 3.9507941062298594`*^9}, {
   3.950794211821991*^9, 3.950794219972497*^9}, {3.9507954510745497`*^9, 
   3.95079545135528*^9}, {3.950795887586239*^9, 3.950795887825676*^9}, {
   3.95079596207277*^9, 3.95079596215901*^9}, {3.950796017855739*^9, 
   3.9507960179696817`*^9}, {3.9507988847807207`*^9, 3.950798886070183*^9}, {
   3.950799421401841*^9, 3.950799422831143*^9}, {3.95080000795465*^9, 
   3.950800008046268*^9}, {3.950800057139619*^9, 3.950800057202365*^9}, {
   3.950800124309763*^9, 3.950800124424339*^9}, {3.950800514596901*^9, 
   3.950800539008478*^9}, {3.950801526101036*^9, 3.950801533080236*^9}, {
   3.950801671843096*^9, 3.950801672081046*^9}, {3.950802156008099*^9, 
   3.950802156093841*^9}, {3.950827318321372*^9, 3.950827321206081*^9}, {
   3.950828746607977*^9, 3.9508287510046797`*^9}, {3.95082883292939*^9, 
   3.950828833099712*^9}, {3.950838914437705*^9, 3.950838917537941*^9}, {
   3.9508693641719313`*^9, 3.950869366266459*^9}, {3.950869427971794*^9, 
   3.95086946049895*^9}, {3.950869618265019*^9, 3.950869631372148*^9}, {
   3.950869820543554*^9, 3.950869820662298*^9}, {3.950869902472954*^9, 
   3.9508699027279873`*^9}, {3.950870032856848*^9, 3.9508700379539537`*^9}, {
   3.950870337177763*^9, 3.950870339630518*^9}, {3.95087041451687*^9, 
   3.950870414627182*^9}, {3.950870705778767*^9, 3.950870706363344*^9}, {
   3.95091481540036*^9, 3.950914846420067*^9}, {3.950914933729175*^9, 
   3.950914933850443*^9}, {3.952117478888871*^9, 3.952117487929409*^9}, {
   3.952387085768951*^9, 3.952387097166527*^9}, {3.952387159384304*^9, 
   3.952387187280079*^9}, {3.9523872704645853`*^9, 3.952387271749446*^9}, {
   3.952387309326729*^9, 3.952387310516795*^9}, {3.952387452777261*^9, 
   3.952387453978356*^9}, {3.952387500110752*^9, 3.952387500770176*^9}, {
   3.952387555588866*^9, 3.952387558510454*^9}, {3.952387598540932*^9, 
   3.952387653795333*^9}, {3.952388632202531*^9, 3.952388636158002*^9}, {
   3.952389102279516*^9, 3.952389103102344*^9}, {3.952487046858423*^9, 
   3.952487100952631*^9}, {3.952487399085392*^9, 3.952487409230495*^9}, {
   3.952487686665711*^9, 3.952487686902006*^9}, {3.952488723505387*^9, 
   3.952488757092513*^9}, {3.952488983529605*^9, 3.952489004046234*^9}, {
   3.952489217845047*^9, 3.952489217982182*^9}, {3.952489389027013*^9, 
   3.9524893903825827`*^9}, {3.952489497307501*^9, 3.952489498585322*^9}, {
   3.9524918142668324`*^9, 3.952491819313787*^9}, {3.95255509957157*^9, 
   3.952555115893409*^9}, {3.952555244049564*^9, 3.952555246132856*^9}, {
   3.952772557056818*^9, 3.952772558851097*^9}, 3.952811279950581*^9, {
   3.952812005002464*^9, 3.952812014773342*^9}, {3.952812369378509*^9, 
   3.952812538658412*^9}, {3.952812736991214*^9, 3.952812754349081*^9}, 
   3.952812947791836*^9, {3.952819650397211*^9, 3.952819651435858*^9}, {
   3.952820009579739*^9, 3.952820010309888*^9}, {3.952820096327566*^9, 
   3.95282010346682*^9}, {3.952820149915125*^9, 3.952820184009182*^9}, {
   3.95283129354632*^9, 3.952831299987493*^9}, {3.9528326607762547`*^9, 
   3.95283267706076*^9}, {3.95283442715146*^9, 3.95283443671421*^9}, {
   3.95283468843655*^9, 3.952834723512003*^9}, {3.9528347724061813`*^9, 
   3.9528348072460413`*^9}, 3.952834867895294*^9, {3.95283489799432*^9, 
   3.952834949109541*^9}, {3.952834981761582*^9, 3.952835170985739*^9}, {
   3.9528352690013943`*^9, 3.952835269233356*^9}, {3.952835324012233*^9, 
   3.952835324110256*^9}, {3.952835426168682*^9, 3.952835436481243*^9}, {
   3.952835778536257*^9, 3.9528357788147173`*^9}, {3.952836086991775*^9, 
   3.952836130119677*^9}, {3.952836312071702*^9, 3.952836341997673*^9}, {
   3.952836392816465*^9, 3.952836400961932*^9}, {3.952836712810046*^9, 
   3.9528367131056*^9}, {3.952836810661778*^9, 3.9528368251484547`*^9}, {
   3.9530133744355*^9, 3.953013400594385*^9}, {3.953013493823288*^9, 
   3.953013595271393*^9}, {3.953375982181122*^9, 3.9533759834965887`*^9}, {
   3.953376159955415*^9, 3.95337616386255*^9}, {3.9533764272609453`*^9, 
   3.9533764370178223`*^9}, {3.953377731762581*^9, 3.953377732192134*^9}, {
   3.953379773154152*^9, 3.953379799263335*^9}, {3.953379927797554*^9, 
   3.953379935473044*^9}, {3.953380256591145*^9, 3.953380285836043*^9}, {
   3.953459655012865*^9, 3.953459667250616*^9}, {3.953459750293453*^9, 
   3.9534597507012997`*^9}, {3.953459789571194*^9, 3.953459789961093*^9}, {
   3.953459825620255*^9, 3.953459826038517*^9}, {3.953459868767717*^9, 
   3.953459869799101*^9}, {3.9534609027748747`*^9, 3.9534609032348123`*^9}, {
   3.953460976840266*^9, 3.953460977848895*^9}, {3.953462437554885*^9, 
   3.953462438026445*^9}, {3.953462674368911*^9, 3.953462674778856*^9}, {
   3.953773133440502*^9, 3.953773134558213*^9}, {3.953774047942926*^9, 
   3.953774056685598*^9}, {3.953774091472705*^9, 3.953774091536334*^9}, {
   3.95377458712827*^9, 3.953774599570758*^9}, {3.9537746897068863`*^9, 
   3.9537746916391087`*^9}, {3.953776564547019*^9, 3.953776565964518*^9}, {
   3.953777739723195*^9, 3.953777740625643*^9}, {3.953778721636279*^9, 
   3.953778726814097*^9}, {3.953779358777972*^9, 3.953779359609523*^9}, {
   3.953779892719022*^9, 3.953779892925507*^9}, {3.953883467051303*^9, 
   3.953883467490947*^9}, {3.95389756967809*^9, 3.953897574597256*^9}, {
   3.956355312514595*^9, 3.956355338905551*^9}, {3.956355476403187*^9, 
   3.956355513661993*^9}, {3.956355562204221*^9, 3.956355641513256*^9}, {
   3.95635569068027*^9, 3.956355771538074*^9}, {3.9563619234554777`*^9, 
   3.956361959404038*^9}, {3.95636202495072*^9, 3.956362025189774*^9}, {
   3.957415193581195*^9, 3.957415193943471*^9}, {3.957416222907893*^9, 
   3.957416227593259*^9}, {3.957429403725095*^9, 3.95742940390429*^9}, {
   3.957555792524783*^9, 3.95755579453719*^9}, {3.95775319137606*^9, 
   3.9577531916917133`*^9}, {3.957753892883046*^9, 3.957753893918846*^9}, {
   3.957854395580997*^9, 3.957854395662715*^9}, {3.957857963532042*^9, 
   3.957857965440198*^9}, {3.957917977977649*^9, 3.9579179790296087`*^9}, {
   3.95791995074842*^9, 3.957919957332833*^9}, {3.957920006281411*^9, 
   3.957920033722536*^9}, {3.957920105388022*^9, 3.957920111156003*^9}, 
   3.957938873879889*^9, 3.958088170836912*^9, {3.99498541718721*^9, 
   3.9949854180942583`*^9}, {3.994986279177605*^9, 3.994986343945866*^9}, {
   3.995162317456753*^9, 3.9951623384024687`*^9}, {3.99516237319061*^9, 
   3.995162403523488*^9}, {3.9951625845334063`*^9, 3.995162589896937*^9}, {
   3.995162798161229*^9, 3.9951628063845587`*^9}, {4.000186670502193*^9, 
   4.000186673490528*^9}, {4.000208839854066*^9, 4.0002088452946715`*^9}, {
   4.000209400960579*^9, 4.000209431160329*^9}, {4.0002658415861287`*^9, 
   4.000266114011021*^9}, {4.00026664109411*^9, 4.000266643819779*^9}, {
   4.00026669084682*^9, 4.0002667533687787`*^9}, {4.000270625533654*^9, 
   4.000270742797591*^9}},
 CellLabel->
  "In[1594]:=",ExpressionUUID->"b2d0555f-0313-4759-b046-e2957009336b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n\"\>", "\[InvisibleSpace]", "\<\"ORIGINAL THEORY\"\>"}],
  SequenceForm["\n", "ORIGINAL THEORY"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169588345*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"96692ab7-9722-46e3-9d25-a54a8f667d6d"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169588661*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"8dc2c089-7635-4bb3-a1e2-fe996c9cb588"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[Rho]\\), \
\\(\[Sigma]\\)]\\)[SU(N),\\!\\(\\*SubscriptBox[\\(N\\), \\(L\\)]\\)=\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\"] theory with \"\>"}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[\(C\), \(\[Rho]\), \
\(\[Sigma]\)]\)[SU(N),\!\(\*SubscriptBox[\(N\), \(L\)]\)=", 1, 
   "] theory with "],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169588998*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"7598cb8c-753a-4baa-a4a0-6d96efa84339"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "16"}],
  SequenceForm["N = ", 16],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169589308*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"f52dad58-72b7-49e4-8071-8cf62115dd56"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "6", ",", "1", ",", "5"}], "}"}]}],
  SequenceForm["\[Rho] = ", {4, 6, 1, 5}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169589486*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"b5a52a39-756d-4f05-b902-58ee8415f860"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "4", ",", "2", ",", "2"}], "}"}]}],
  SequenceForm["\[Sigma] = ", {4, 4, 4, 2, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169589664*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"d64e8920-82f3-4d3a-beb4-46373a7d1347"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], Arrowheads[Medium], 
     {Arrowheads[0.], 
      ArrowBox[{{1.8965998083660036`, 0.9145572047864755}, {
       2.7754914473383208`, 0.4576533680906054}}, 0.11431965548723036`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2.7754914473383208`, 0.4576533680906054}, {
       1.8968672764333376`, 0.}}, 0.11431965548723036`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2.7754914473383208`, 0.4576533680906054}, {
       3.7955943972779593`, 0.45738195481889193`}}, 0.11431965548723036`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.8968672764333376`, 0.}, {1.01944142903616, 
       0.45736125654255466`}}, 0.11431965548723036`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.01944142903616, 0.45736125654255466`}, {0., 
       0.45745275486087983`}}, 0.11431965548723036`]}, {
      ArrowBox[{{1.01944142903616, 0.45736125654255466`}, {
       1.8965998083660036`, 0.9145572047864755}}, 0.11431965548723036`], 
      InsetBox[
       StyleBox["\<\"B\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {1.4580206187010818, 0.685959230664515}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
      {RGBColor[1, 0, 0], Opacity[0.6], 
       DiskBox[{1.8965998083660036`, 0.9145572047864755}, 
        0.11431965548723036]}, InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.8965998083660036, 0.9145572047864755},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{2.7754914473383208`, 0.4576533680906054}, 
        0.11431965548723036]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2.7754914473383208, 0.4576533680906054},
       BaseStyle->"Graphics"]}, {
      {RGBColor[1, 0, 1], Opacity[0.6], 
       DiskBox[{1.8968672764333376`, 0.}, 0.11431965548723036]}, InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.8968672764333376, 0.},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[1], Thickness[0.01]}], 
       DiskBox[{1.01944142903616, 0.45736125654255466`}, 
        0.11431965548723036]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.01944142903616, 0.45736125654255466},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{3.694724106299835, 0.35651166384076777}, \
{3.8964646882560836, 0.5582522457970162}]}, InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {3.7955943972779593, 0.45738195481889193},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{-0.10087029097812418, 0.35658246388275566}, \
{0.10087029097812418, 0.558323045839004}]}, InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 0.45745275486087983},
       BaseStyle->"Graphics"]}}}, {InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "1"], "-", 
       SubscriptBox["Y", "2"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.8965998083660036, 0.9145572047864755}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "2"], "-", 
       SubscriptBox["Y", "3"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {2.7754914473383208, 0.4576533680906054}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "3"], "-", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], Offset[{0, -35}, {1.8968672764333376, 0.}]], 
    InsetBox[
     StyleBox[
      RowBox[{"\<\"E\"\>", "-", 
       SubscriptBox["Y", "1"], "+", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.01944142903616, 0.45736125654255466}]]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->460]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169611493*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"51bafa27-8d6e-42c9-9edb-933a9039a632"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["X", "1"], ",", 
     SubscriptBox["X", "2"]}], "}"}]}],
  SequenceForm["Flavors on node ", 2, ": ", {
    Subscript[$CellContext`X, 1], 
    Subscript[$CellContext`X, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169612568*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"568535a5-646f-4bf2-853b-b952b315e6ff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["X", "3"], ",", 
     SubscriptBox["X", "4"], ",", 
     SubscriptBox["X", "5"]}], "}"}]}],
  SequenceForm["Flavors on node ", 4, ": ", {
    Subscript[$CellContext`X, 3], 
    Subscript[$CellContext`X, 4], 
    Subscript[$CellContext`X, 5]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169612813*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"b2405124-fa63-4834-9c8d-34ed2102d962"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"\<\"B\"\>", " ", 
     SubscriptBox["Y", "1"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "4"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "4"]}]}]}],
  SequenceForm[
  "BF couplings: ", "B" Subscript[$CellContext`Y, 1] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 4] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.0002841696130857`*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"544cd386-a0e3-4644-a902-c37d96d789bc"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.0002841696132803`*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"dd382998-185d-4f66-ac57-0099861be515"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n\\n\"\>", 
   "\[InvisibleSpace]", "\<\"ELECTRIC DUAL THEORIES\"\>"}],
  SequenceForm["\n\n", "ELECTRIC DUAL THEORIES"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169613474*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"2563ed78-2ee4-4ae6-9c32-1242039aa364"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of frames: \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["# of frames: ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169613653*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"26c5e7ab-df4f-4476-8092-27d70504135f"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169613819*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"e8a81f6f-c252-448a-99ad-66ba00017b16"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[Rho]\\), \
\\(\[Sigma]\\)]\\)[SU(N),\\!\\(\\*SubscriptBox[\\(N\\), \\(L\\)]\\)=\"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\"] theory with \"\>"}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[\(C\), \(\[Rho]\), \
\(\[Sigma]\)]\)[SU(N),\!\(\*SubscriptBox[\(N\), \(L\)]\)=", 0, 
   "] theory with "],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.0002841696140137`*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"e5d237e9-3e05-49d4-b271-59e8690f647a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["N = ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169614277*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"7cdc0af0-4535-4497-9bd5-b2260d243221"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["\[Rho] = ", {4, 3, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.00028416961445*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"b7fa47fd-88a3-45da-8a62-6df76b7683fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["\[Sigma] = ", {3, 3, 1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169614624*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"78083525-7cb0-4d01-ba98-0fd73eb69397"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], Arrowheads[Medium], 
     {Arrowheads[0.], 
      ArrowBox[{{2.7755265914035037`, 0.4584113044866058}, {1.897872450510068,
        0.}}, 0.11453864907942803`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2.7755265914035037`, 0.4584113044866058}, {
       3.7947267735923003`, 0.4586080671021766}}, 0.11453864907942803`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.897872450510068, 0.}, {1.0204530667426464`, 
       0.45840098268839563`}}, 0.11453864907942803`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.0204530667426464`, 0.45840098268839563`}, {
       1.8973227458955932`, 0.9163090277482917}}, 0.11453864907942803`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.0204530667426464`, 0.45840098268839563`}, {0., 
       0.45848007658362927`}}, 0.11453864907942803`]}, {
      ArrowBox[{{1.8973227458955932`, 0.9163090277482917}, {
       2.7755265914035037`, 0.4584113044866058}}, 0.11453864907942803`], 
      InsetBox[
       StyleBox["\<\"B\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {2.3364246686495482, 0.6873601661174488}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
      {GrayLevel[1], 
       DiskBox[{2.7755265914035037`, 0.4584113044866058}, 
        0.11453864907942803]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2.7755265914035037, 0.4584113044866058},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], DiskBox[{1.897872450510068, 0.}, 0.11453864907942803]}, 
      InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.897872450510068, 0.},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{1.0204530667426464`, 0.45840098268839563`}, 
        0.11453864907942803]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.0204530667426464, 0.45840098268839563},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[1], Thickness[0.01]}], 
       DiskBox[{1.8973227458955932`, 0.9163090277482917}, 
        0.11453864907942803]}, InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.8973227458955932, 0.9163090277482917},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{3.6936632529611195, 0.35754454647099604}, \
{3.895790294223481, 0.5596715877333571}]}, InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {3.7947267735923003, 0.4586080671021766},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{-0.10106352063118057, 0.3574165559524487}, \
{0.10106352063118057, 0.5595435972148098}]}, InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 0.45848007658362927},
       BaseStyle->"Graphics"]}}}, {InsetBox[
     StyleBox[
      RowBox[{"\<\"E\"\>", "+", "m", "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
       SubscriptBox["Y", "2"], "+", 
       SubscriptBox["Y", "3"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {2.7755265914035037, 0.4584113044866058}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "2"], "-", 
       SubscriptBox["Y", "1"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], Offset[{0, -35}, {1.897872450510068, 0.}]], 
    InsetBox[
     StyleBox[
      RowBox[{"m", "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
       SubscriptBox["Y", "1"], "-", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.0204530667426464, 0.45840098268839563}]], InsetBox[
     StyleBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2", " ", "m"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
       SubscriptBox["Y", "3"], "+", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.8973227458955932, 0.9163090277482917}]]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->460]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169628436*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"df6a3087-a280-4380-9ce1-3cb682765a8d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "m"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", "Q"}], "+", 
    SubscriptBox["Y", "3"], "-", 
    SubscriptBox["Y", "4"]}], "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm[
  "Delta condition ", 1, ": ", (-2) $CellContext`m + 
   Complex[0, 1] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
   Subscript[$CellContext`Y, 4], " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.0002841696295843`*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"200b6a7a-f55d-47ec-b80c-91bedd9b7e7c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\<\"B\"\>"}], "+", 
      SubscriptBox["X", "3"]}], ",", 
     RowBox[{
      RowBox[{"-", "\<\"B\"\>"}], "+", 
      SubscriptBox["X", "4"]}], ",", 
     RowBox[{
      RowBox[{"-", "\<\"B\"\>"}], "+", 
      SubscriptBox["X", "5"]}]}], "}"}]}],
  SequenceForm[
  "Flavors on node ", 1, 
   ": ", {-"B" + Subscript[$CellContext`X, 3], -"B" + 
    Subscript[$CellContext`X, 4], -"B" + Subscript[$CellContext`X, 5]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169629858*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"7c2b22f0-b0de-496c-9013-eabcd22f845c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["X", "1"], ",", 
     SubscriptBox["X", "2"]}], "}"}]}],
  SequenceForm["Flavors on node ", 3, ": ", {
    Subscript[$CellContext`X, 1], 
    Subscript[$CellContext`X, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.00028416963013*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"179d93c0-bdfd-4293-a5f2-68966c076b8d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singlets: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"6", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"7", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}]}], "}"}]}],
  SequenceForm["Singlets: ", {Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2], 6 $CellContext`m + Complex[0, 
       Rational[-7, 2]] $CellContext`Q, Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], 4 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], (-4) $CellContext`m + Complex[0, 
       Rational[5, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4], (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4], Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169630598*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"f35046bc-cc2b-4662-ada7-2beade21a88a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"\<\"B\"\>", " ", "\<\"E\"\>"}], "+", 
    RowBox[{"\<\"B\"\>", " ", "m"}], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "\<\"B\"\>", " ", "Q"}], "2"], "+", 
    RowBox[{"\<\"B\"\>", " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "4"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "4"]}]}]}],
  SequenceForm["BF couplings: ", "B" "E" + "B" $CellContext`m + Complex[0, 
      Rational[-1, 2]] "B" $CellContext`Q + "B" Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 4] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169630913*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"de11926e-5872-418a-95ce-56a15ebfeeed"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.0002841696311207`*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"b4e495e6-0e3f-4e0d-9f95-c8bb8d3aca3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[Rho]\\), \
\\(\[Sigma]\\)]\\)[SU(N),\\!\\(\\*SubscriptBox[\\(N\\), \\(L\\)]\\)=\"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\"] theory with \"\>"}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[\(C\), \(\[Rho]\), \
\(\[Sigma]\)]\)[SU(N),\!\(\*SubscriptBox[\(N\), \(L\)]\)=", 0, 
   "] theory with "],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169631323*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"c6cb7c6d-7e3c-4379-ad3c-4f544ee60e3c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["N = ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169631599*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"96ab90ab-2e63-42d3-a1b1-e4888f650f05"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["\[Rho] = ", {4, 3, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169631781*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"d821d386-a561-4a2f-92cb-6db33cc913c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["\[Sigma] = ", {3, 3, 1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169631956*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"0710ec04-611c-4dab-b291-dff176a31c12"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], Arrowheads[Medium], 
     {Arrowheads[0.], 
      ArrowBox[{{2.7755265914035037`, 0.4584113044866058}, {1.897872450510068,
        0.}}, 0.11453864907942803`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2.7755265914035037`, 0.4584113044866058}, {
       3.7947267735923003`, 0.4586080671021766}}, 0.11453864907942803`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.897872450510068, 0.}, {1.0204530667426464`, 
       0.45840098268839563`}}, 0.11453864907942803`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.0204530667426464`, 0.45840098268839563`}, {
       1.8973227458955932`, 0.9163090277482917}}, 0.11453864907942803`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.0204530667426464`, 0.45840098268839563`}, {0., 
       0.45848007658362927`}}, 0.11453864907942803`]}, {
      ArrowBox[{{1.8973227458955932`, 0.9163090277482917}, {
       2.7755265914035037`, 0.4584113044866058}}, 0.11453864907942803`], 
      InsetBox[
       StyleBox["\<\"B\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {2.3364246686495482, 0.6873601661174488}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
      {GrayLevel[1], 
       DiskBox[{2.7755265914035037`, 0.4584113044866058}, 
        0.11453864907942803]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2.7755265914035037, 0.4584113044866058},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], DiskBox[{1.897872450510068, 0.}, 0.11453864907942803]}, 
      InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.897872450510068, 0.},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{1.0204530667426464`, 0.45840098268839563`}, 
        0.11453864907942803]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.0204530667426464, 0.45840098268839563},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[1], Thickness[0.01]}], 
       DiskBox[{1.8973227458955932`, 0.9163090277482917}, 
        0.11453864907942803]}, InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.8973227458955932, 0.9163090277482917},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{3.6936632529611195, 0.35754454647099604}, \
{3.895790294223481, 0.5596715877333571}]}, InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {3.7947267735923003, 0.4586080671021766},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{-0.10106352063118057, 0.3574165559524487}, \
{0.10106352063118057, 0.5595435972148098}]}, InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 0.45848007658362927},
       BaseStyle->"Graphics"]}}}, {InsetBox[
     StyleBox[
      RowBox[{"\<\"E\"\>", "-", "m", "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
       SubscriptBox["Y", "2"], "+", 
       SubscriptBox["Y", "3"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {2.7755265914035037, 0.4584113044866058}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "2"], "-", 
       SubscriptBox["Y", "1"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], Offset[{0, -35}, {1.897872450510068, 0.}]], 
    InsetBox[
     StyleBox[
      RowBox[{
       RowBox[{"-", "m"}], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
       SubscriptBox["Y", "1"], "-", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.0204530667426464, 0.45840098268839563}]], InsetBox[
     StyleBox[
      RowBox[{
       RowBox[{"2", " ", "m"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
       SubscriptBox["Y", "3"], "+", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.8973227458955932, 0.9163090277482917}]]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->460]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169644943*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"78b39630-8bf1-438e-b2a8-2ad6a98f7c6b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"2", " ", "m"}], "-", 
    RowBox[{"\[ImaginaryI]", " ", "Q"}], "+", 
    SubscriptBox["Y", "3"], "-", 
    SubscriptBox["Y", "4"]}], "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm[
  "Delta condition ", 1, ": ", 2 $CellContext`m + 
   Complex[0, -1] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
   Subscript[$CellContext`Y, 4], " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169646055*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"5075e9c8-2d2b-4d8a-bc26-30cd75353153"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\<\"B\"\>"}], "+", 
      SubscriptBox["X", "3"]}], ",", 
     RowBox[{
      RowBox[{"-", "\<\"B\"\>"}], "+", 
      SubscriptBox["X", "4"]}], ",", 
     RowBox[{
      RowBox[{"-", "\<\"B\"\>"}], "+", 
      SubscriptBox["X", "5"]}]}], "}"}]}],
  SequenceForm[
  "Flavors on node ", 1, 
   ": ", {-"B" + Subscript[$CellContext`X, 3], -"B" + 
    Subscript[$CellContext`X, 4], -"B" + Subscript[$CellContext`X, 5]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169646303*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"e38e57d3-78e1-415a-9d9d-2f17037091d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["X", "1"], ",", 
     SubscriptBox["X", "2"]}], "}"}]}],
  SequenceForm["Flavors on node ", 3, ": ", {
    Subscript[$CellContext`X, 1], 
    Subscript[$CellContext`X, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.0002841696465197`*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"a7a3fbcb-41dd-4bc5-9909-df0ba0e1c9d0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singlets: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"6", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"7", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}]}], "}"}]}],
  SequenceForm["Singlets: ", {Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2], 6 $CellContext`m + Complex[0, 
       Rational[-7, 2]] $CellContext`Q, (-4) $CellContext`m + Complex[0, 
       Rational[5, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4], 4 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.0002841696468763`*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"8d289238-7373-43c2-920d-abc1c33d23f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"\<\"B\"\>", " ", "\<\"E\"\>"}], "-", 
    RowBox[{"\<\"B\"\>", " ", "m"}], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "\<\"B\"\>", " ", "Q"}], "2"], "+", 
    RowBox[{"\<\"B\"\>", " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "4"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "4"]}]}]}],
  SequenceForm["BF couplings: ", "B" "E" - "B" $CellContext`m + Complex[0, 
      Rational[1, 2]] "B" $CellContext`Q + "B" Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 4] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169647193*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"817973e7-e54c-463a-b582-83f8c531b137"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.0002841696474*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"518aad2e-33f5-4413-a001-a24126e7f62a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[Rho]\\), \
\\(\[Sigma]\\)]\\)[SU(N),\\!\\(\\*SubscriptBox[\\(N\\), \\(L\\)]\\)=\"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\"] theory with \"\>"}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[\(C\), \(\[Rho]\), \
\(\[Sigma]\)]\)[SU(N),\!\(\*SubscriptBox[\(N\), \(L\)]\)=", 0, 
   "] theory with "],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169647612*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"98fbf28e-40c0-4e66-99c1-39a1f91e205c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "11"}],
  SequenceForm["N = ", 11],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169647888*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"2df95399-5966-44d1-88b0-ff682b3cb7b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "3", ",", "1"}], "}"}]}],
  SequenceForm["\[Rho] = ", {4, 3, 3, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169648074*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"30830980-f315-4bc2-a887-7e8a67712f03"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["\[Sigma] = ", {3, 3, 3, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.0002841696482687`*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"cb6f618b-3396-4c75-96c2-10cddb533572"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], Arrowheads[Medium], 
     {Arrowheads[0.], 
      ArrowBox[{{2.7755265914035037`, 0.4584113044866058}, {1.897872450510068,
        0.}}, 0.11453864907942803`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2.7755265914035037`, 0.4584113044866058}, {
       3.7947267735923003`, 0.4586080671021766}}, 0.11453864907942803`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.897872450510068, 0.}, {1.0204530667426464`, 
       0.45840098268839563`}}, 0.11453864907942803`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.0204530667426464`, 0.45840098268839563`}, {
       1.8973227458955932`, 0.9163090277482917}}, 0.11453864907942803`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.0204530667426464`, 0.45840098268839563`}, {0., 
       0.45848007658362927`}}, 0.11453864907942803`]}, {
      ArrowBox[{{1.8973227458955932`, 0.9163090277482917}, {
       2.7755265914035037`, 0.4584113044866058}}, 0.11453864907942803`], 
      InsetBox[
       StyleBox["\<\"B\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {2.3364246686495482, 0.6873601661174488}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
      {GrayLevel[1], 
       DiskBox[{2.7755265914035037`, 0.4584113044866058}, 
        0.11453864907942803]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2.7755265914035037, 0.4584113044866058},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], DiskBox[{1.897872450510068, 0.}, 0.11453864907942803]}, 
      InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.897872450510068, 0.},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{1.0204530667426464`, 0.45840098268839563`}, 
        0.11453864907942803]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.0204530667426464, 0.45840098268839563},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[1], Thickness[0.01]}], 
       DiskBox[{1.8973227458955932`, 0.9163090277482917}, 
        0.11453864907942803]}, InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.8973227458955932, 0.9163090277482917},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{3.6936632529611195, 0.35754454647099604}, \
{3.895790294223481, 0.5596715877333571}]}, InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {3.7947267735923003, 0.4586080671021766},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{-0.10106352063118057, 0.3574165559524487}, \
{0.10106352063118057, 0.5595435972148098}]}, InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 0.45848007658362927},
       BaseStyle->"Graphics"]}}}, {InsetBox[
     StyleBox[
      RowBox[{
       RowBox[{"2", " ", "m"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "+", 
       SubscriptBox["Y", "1"], "-", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {2.7755265914035037, 0.4584113044866058}]], InsetBox[
     StyleBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"4", " ", "m"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "Q"}], "-", 
       SubscriptBox["Y", "3"], "+", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], Offset[{0, -35}, {1.897872450510068, 0.}]], 
    InsetBox[
     StyleBox[
      RowBox[{"\<\"E\"\>", "+", 
       RowBox[{"2", " ", "m"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
       SubscriptBox["Y", "2"], "+", 
       SubscriptBox["Y", "3"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.0204530667426464, 0.45840098268839563}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "2"], "-", 
       SubscriptBox["Y", "1"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.8973227458955932, 0.9163090277482917}]]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->460]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.0002841696616364`*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"ecf583e0-0730-44eb-8792-5c71855a6ca4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    SubscriptBox["Y", "3"], "-", 
    SubscriptBox["Y", "4"]}], "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm[
  "Delta condition ", 1, ": ", Subscript[$CellContext`Y, 3] - 
   Subscript[$CellContext`Y, 4], " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169662692*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"71860861-c812-4214-aa6b-e706b916032e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\<\"B\"\>"}], "+", 
      SubscriptBox["X", "1"]}], ",", 
     RowBox[{
      RowBox[{"-", "\<\"B\"\>"}], "+", 
      SubscriptBox["X", "2"]}]}], "}"}]}],
  SequenceForm[
  "Flavors on node ", 1, 
   ": ", {-"B" + Subscript[$CellContext`X, 1], -"B" + 
    Subscript[$CellContext`X, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.0002841696629477`*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"e36751ba-5bdc-41f3-800e-fa0b039c260e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\<\"B\"\>"}], "+", 
      SubscriptBox["X", "3"]}], ",", 
     RowBox[{
      RowBox[{"-", "\<\"B\"\>"}], "+", 
      SubscriptBox["X", "4"]}], ",", 
     RowBox[{
      RowBox[{"-", "\<\"B\"\>"}], "+", 
      SubscriptBox["X", "5"]}]}], "}"}]}],
  SequenceForm[
  "Flavors on node ", 3, 
   ": ", {-"B" + Subscript[$CellContext`X, 3], -"B" + 
    Subscript[$CellContext`X, 4], -"B" + Subscript[$CellContext`X, 5]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.0002841696632023`*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"e4770f92-a982-4840-bef5-1f5f9e75317d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singlets: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"6", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"7", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"7", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}]}], "}"}]}],
  SequenceForm["Singlets: ", {Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2], (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q, 6 $CellContext`m + Complex[0, 
       Rational[-7, 2]] $CellContext`Q, 4 $CellContext`m + Complex[0, 
       Rational[-5, 2]] $CellContext`Q, 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], 4 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], (-6) $CellContext`m + Complex[0, 
       Rational[7, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4], (-4) $CellContext`m + Complex[0, 
       Rational[5, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.0002841696636057`*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"e30b7590-e4af-4644-bd1e-16f0ad182140"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"\<\"B\"\>", " ", "\<\"E\"\>"}], "+", 
    RowBox[{"\<\"B\"\>", " ", 
     SubscriptBox["Y", "1"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "4"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "4"]}]}]}],
  SequenceForm[
  "BF couplings: ", "B" "E" + "B" Subscript[$CellContext`Y, 1] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 4] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.00028416966391*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"3637a3dd-e157-4cd6-adb1-280bfc6179d9"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.0002841696641207`*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"c84d4aa3-6e23-44a7-9bad-67ee6a424a99"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[Rho]\\), \
\\(\[Sigma]\\)]\\)[SU(N),\\!\\(\\*SubscriptBox[\\(N\\), \\(L\\)]\\)=\"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\"] theory with \"\>"}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[\(C\), \(\[Rho]\), \
\(\[Sigma]\)]\)[SU(N),\!\(\*SubscriptBox[\(N\), \(L\)]\)=", 0, 
   "] theory with "],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.0002841696643257`*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"3bed98d7-8f8d-4c67-a0b3-2eddbc9ff05b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["N = ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169664624*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"0e335dba-f99e-4453-9713-ee8f278d0619"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "1"}], "}"}]}],
  SequenceForm["\[Rho] = ", {4, 2, 2, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169664824*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"01fe7d42-cb4d-4dcc-a11e-14d8b2b15432"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["\[Sigma] = ", {3, 3, 1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.0002841696650057`*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"f4e9c0b4-938d-49a4-bb1d-c525e27b92b2"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], Arrowheads[Medium], 
     {Arrowheads[0.], 
      ArrowBox[{{2.7755265914035037`, 0.4584113044866058}, {1.897872450510068,
        0.}}, 0.11453864907942803`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2.7755265914035037`, 0.4584113044866058}, {
       3.7947267735923003`, 0.4586080671021766}}, 0.11453864907942803`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.897872450510068, 0.}, {1.0204530667426464`, 
       0.45840098268839563`}}, 0.11453864907942803`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.0204530667426464`, 0.45840098268839563`}, {
       1.8973227458955932`, 0.9163090277482917}}, 0.11453864907942803`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.0204530667426464`, 0.45840098268839563`}, {0., 
       0.45848007658362927`}}, 0.11453864907942803`]}, {
      ArrowBox[{{1.8973227458955932`, 0.9163090277482917}, {
       2.7755265914035037`, 0.4584113044866058}}, 0.11453864907942803`], 
      InsetBox[
       StyleBox["\<\"B\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {2.3364246686495482, 0.6873601661174488}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
      {GrayLevel[1], 
       DiskBox[{2.7755265914035037`, 0.4584113044866058}, 
        0.11453864907942803]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2.7755265914035037, 0.4584113044866058},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], DiskBox[{1.897872450510068, 0.}, 0.11453864907942803]}, 
      InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.897872450510068, 0.},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{1.0204530667426464`, 0.45840098268839563`}, 
        0.11453864907942803]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.0204530667426464, 0.45840098268839563},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[1], Thickness[0.01]}], 
       DiskBox[{1.8973227458955932`, 0.9163090277482917}, 
        0.11453864907942803]}, InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.8973227458955932, 0.9163090277482917},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{3.6936632529611195, 0.35754454647099604}, \
{3.895790294223481, 0.5596715877333571}]}, InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {3.7947267735923003, 0.4586080671021766},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{-0.10106352063118057, 0.3574165559524487}, \
{0.10106352063118057, 0.5595435972148098}]}, InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 0.45848007658362927},
       BaseStyle->"Graphics"]}}}, {InsetBox[
     StyleBox[
      RowBox[{"\<\"E\"\>", "+", 
       RowBox[{"2", " ", "m"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
       SubscriptBox["Y", "2"], "+", 
       SubscriptBox["Y", "3"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {2.7755265914035037, 0.4584113044866058}]], InsetBox[
     StyleBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2", " ", "m"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
       SubscriptBox["Y", "1"], "+", 
       SubscriptBox["Y", "2"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], Offset[{0, -35}, {1.897872450510068, 0.}]], 
    InsetBox[
     StyleBox[
      RowBox[{
       RowBox[{"2", " ", "m"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "+", 
       SubscriptBox["Y", "1"], "-", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.0204530667426464, 0.45840098268839563}]], InsetBox[
     StyleBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2", " ", "m"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
       SubscriptBox["Y", "3"], "+", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.8973227458955932, 0.9163090277482917}]]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->460]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169677834*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"5b5d1528-22eb-4707-bbe5-1bb17a7488db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    SubscriptBox["Y", "1"], "-", 
    SubscriptBox["Y", "2"]}], "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm[
  "Delta condition ", 1, ": ", Subscript[$CellContext`Y, 1] - 
   Subscript[$CellContext`Y, 2], " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169678858*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"0b006b57-c4c8-4388-9b05-dbd5a0a9993f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "m"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", "Q"}], "+", 
    SubscriptBox["Y", "3"], "-", 
    SubscriptBox["Y", "4"]}], "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm[
  "Delta condition ", 2, ": ", (-2) $CellContext`m + 
   Complex[0, 1] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
   Subscript[$CellContext`Y, 4], " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169679137*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"6fc3b0d9-cb4a-4038-bf84-3403dd48cc18"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\<\"B\"\>"}], "+", 
      SubscriptBox["X", "3"]}], ",", 
     RowBox[{
      RowBox[{"-", "\<\"B\"\>"}], "+", 
      SubscriptBox["X", "4"]}], ",", 
     RowBox[{
      RowBox[{"-", "\<\"B\"\>"}], "+", 
      SubscriptBox["X", "5"]}]}], "}"}]}],
  SequenceForm[
  "Flavors on node ", 1, 
   ": ", {-"B" + Subscript[$CellContext`X, 3], -"B" + 
    Subscript[$CellContext`X, 4], -"B" + Subscript[$CellContext`X, 5]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169679446*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"7365781b-b84f-40f6-911e-adcc5c608d9e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["X", "1"], ",", 
     SubscriptBox["X", "2"]}], "}"}]}],
  SequenceForm["Flavors on node ", 3, ": ", {
    Subscript[$CellContext`X, 1], 
    Subscript[$CellContext`X, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169679709*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"3fa211a0-bad7-4d2b-8e8d-466e282dde12"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singlets: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"6", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"7", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}]}], "}"}]}],
  SequenceForm["Singlets: ", {2 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q, 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2], 6 $CellContext`m + Complex[0, 
       Rational[-7, 2]] $CellContext`Q, Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], 4 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], (-4) $CellContext`m + Complex[0, 
       Rational[5, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4], (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4], Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169680069*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"4b45173b-5a96-45a2-8861-571b968a2276"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"\<\"B\"\>", " ", "\<\"E\"\>"}], "+", 
    RowBox[{"\<\"B\"\>", " ", "m"}], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "\<\"B\"\>", " ", "Q"}], "2"], "+", 
    RowBox[{"\<\"B\"\>", " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "4"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "4"]}]}]}],
  SequenceForm["BF couplings: ", "B" "E" + "B" $CellContext`m + Complex[0, 
      Rational[-1, 2]] "B" $CellContext`Q + "B" Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 4] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169680419*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"a864324a-7a12-4df5-8c0b-1bfb12536378"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169680624*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"20be962d-68ac-4b73-9758-2159c452f6c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[Rho]\\), \
\\(\[Sigma]\\)]\\)[SU(N),\\!\\(\\*SubscriptBox[\\(N\\), \\(L\\)]\\)=\"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\"] theory with \"\>"}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[\(C\), \(\[Rho]\), \
\(\[Sigma]\)]\)[SU(N),\!\(\*SubscriptBox[\(N\), \(L\)]\)=", 0, 
   "] theory with "],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169680833*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"8bf4029d-fb85-4024-b673-5ef31801f730"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["N = ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169681101*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"fff34d25-6b5c-4517-bfd5-bb23144fe2f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "1"}], "}"}]}],
  SequenceForm["\[Rho] = ", {4, 2, 2, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.00028416968128*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"2be7373d-ce5e-4827-b5b1-650616addcaa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["\[Sigma] = ", {3, 3, 1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169681497*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"1e51362a-969b-4fa6-beaa-6e873259d8e4"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], Arrowheads[Medium], 
     {Arrowheads[0.], 
      ArrowBox[{{2.7755265914035037`, 0.4584113044866058}, {1.897872450510068,
        0.}}, 0.11453864907942803`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2.7755265914035037`, 0.4584113044866058}, {
       3.7947267735923003`, 0.4586080671021766}}, 0.11453864907942803`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.897872450510068, 0.}, {1.0204530667426464`, 
       0.45840098268839563`}}, 0.11453864907942803`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.0204530667426464`, 0.45840098268839563`}, {
       1.8973227458955932`, 0.9163090277482917}}, 0.11453864907942803`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.0204530667426464`, 0.45840098268839563`}, {0., 
       0.45848007658362927`}}, 0.11453864907942803`]}, {
      ArrowBox[{{1.8973227458955932`, 0.9163090277482917}, {
       2.7755265914035037`, 0.4584113044866058}}, 0.11453864907942803`], 
      InsetBox[
       StyleBox["\<\"B\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {2.3364246686495482, 0.6873601661174488}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
      {GrayLevel[1], 
       DiskBox[{2.7755265914035037`, 0.4584113044866058}, 
        0.11453864907942803]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2.7755265914035037, 0.4584113044866058},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], DiskBox[{1.897872450510068, 0.}, 0.11453864907942803]}, 
      InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.897872450510068, 0.},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{1.0204530667426464`, 0.45840098268839563`}, 
        0.11453864907942803]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.0204530667426464, 0.45840098268839563},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[1], Thickness[0.01]}], 
       DiskBox[{1.8973227458955932`, 0.9163090277482917}, 
        0.11453864907942803]}, InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.8973227458955932, 0.9163090277482917},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{3.6936632529611195, 0.35754454647099604}, \
{3.895790294223481, 0.5596715877333571}]}, InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {3.7947267735923003, 0.4586080671021766},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{-0.10106352063118057, 0.3574165559524487}, \
{0.10106352063118057, 0.5595435972148098}]}, InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 0.45848007658362927},
       BaseStyle->"Graphics"]}}}, {InsetBox[
     StyleBox[
      RowBox[{"\<\"E\"\>", "-", 
       SubscriptBox["Y", "2"], "+", 
       SubscriptBox["Y", "3"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {2.7755265914035037, 0.4584113044866058}]], InsetBox[
     StyleBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2", " ", "m"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
       SubscriptBox["Y", "1"], "+", 
       SubscriptBox["Y", "2"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], Offset[{0, -35}, {1.897872450510068, 0.}]], 
    InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "1"], "-", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.0204530667426464, 0.45840098268839563}]], InsetBox[
     StyleBox[
      RowBox[{
       RowBox[{"2", " ", "m"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
       SubscriptBox["Y", "3"], "+", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.8973227458955932, 0.9163090277482917}]]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->460]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169693822*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"3b87c9cb-6327-4960-8240-88a361628528"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    SubscriptBox["Y", "1"], "-", 
    SubscriptBox["Y", "2"]}], "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm[
  "Delta condition ", 1, ": ", Subscript[$CellContext`Y, 1] - 
   Subscript[$CellContext`Y, 2], " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169694749*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"4d14051e-0f77-4785-a73c-f6895797796a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"2", " ", "m"}], "-", 
    RowBox[{"\[ImaginaryI]", " ", "Q"}], "+", 
    SubscriptBox["Y", "3"], "-", 
    SubscriptBox["Y", "4"]}], "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm[
  "Delta condition ", 2, ": ", 2 $CellContext`m + 
   Complex[0, -1] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
   Subscript[$CellContext`Y, 4], " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169694989*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"325709a3-86ba-4d84-afd7-645bea5222e8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\<\"B\"\>"}], "+", 
      SubscriptBox["X", "3"]}], ",", 
     RowBox[{
      RowBox[{"-", "\<\"B\"\>"}], "+", 
      SubscriptBox["X", "4"]}], ",", 
     RowBox[{
      RowBox[{"-", "\<\"B\"\>"}], "+", 
      SubscriptBox["X", "5"]}]}], "}"}]}],
  SequenceForm[
  "Flavors on node ", 1, 
   ": ", {-"B" + Subscript[$CellContext`X, 3], -"B" + 
    Subscript[$CellContext`X, 4], -"B" + Subscript[$CellContext`X, 5]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.0002841696952143`*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"d951c438-b476-4305-bf1c-3b688ee3b710"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["X", "1"], ",", 
     SubscriptBox["X", "2"]}], "}"}]}],
  SequenceForm["Flavors on node ", 3, ": ", {
    Subscript[$CellContext`X, 1], 
    Subscript[$CellContext`X, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169695438*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"33df1dea-1b60-4e5d-8a21-419f92095a0c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singlets: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"6", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"7", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}]}], "}"}]}],
  SequenceForm["Singlets: ", {2 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q, 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2], 6 $CellContext`m + Complex[0, 
       Rational[-7, 2]] $CellContext`Q, (-4) $CellContext`m + Complex[0, 
       Rational[5, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4], 4 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169695827*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"f518340c-d19f-4a0e-a10f-f6852f5a3e8e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"\<\"B\"\>", " ", "\<\"E\"\>"}], "-", 
    RowBox[{"\<\"B\"\>", " ", "m"}], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "\<\"B\"\>", " ", "Q"}], "2"], "+", 
    RowBox[{"\<\"B\"\>", " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "4"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "4"]}]}]}],
  SequenceForm["BF couplings: ", "B" "E" - "B" $CellContext`m + Complex[0, 
      Rational[1, 2]] "B" $CellContext`Q + "B" Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 4] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.00028416969615*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"e73f9bdf-2294-47f3-baa1-a19b22a8eb1c"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169696374*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"9b10e59b-036f-4e40-a40d-6a9dd5522cc2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[Rho]\\), \
\\(\[Sigma]\\)]\\)[SU(N),\\!\\(\\*SubscriptBox[\\(N\\), \\(L\\)]\\)=\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\"] theory with \"\>"}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[\(C\), \(\[Rho]\), \
\(\[Sigma]\)]\)[SU(N),\!\(\*SubscriptBox[\(N\), \(L\)]\)=", 1, 
   "] theory with "],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169696587*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"fe56f11a-7807-4279-a1c1-ad39a1478ef2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "16"}],
  SequenceForm["N = ", 16],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169696928*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"29aae0e2-8685-45ea-9b3e-81725afa38ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"5", ",", "5", ",", "3", ",", "3"}], "}"}]}],
  SequenceForm["\[Rho] = ", {5, 5, 3, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.0002841696971197`*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"88258d33-9437-4245-91dd-0ebeb34b3420"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "4", ",", "2", ",", "2"}], "}"}]}],
  SequenceForm["\[Sigma] = ", {4, 4, 4, 2, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169697311*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"507f8871-c100-4462-affb-db152765cbcc"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], Arrowheads[Medium], 
     {Arrowheads[0.], 
      ArrowBox[{{1.8965998083660036`, 0.9145572047864755}, {
       2.7754914473383208`, 0.4576533680906054}}, 0.11431965548723036`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2.7754914473383208`, 0.4576533680906054}, {
       1.8968672764333376`, 0.}}, 0.11431965548723036`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2.7754914473383208`, 0.4576533680906054}, {
       3.7955943972779593`, 0.45738195481889193`}}, 0.11431965548723036`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.8968672764333376`, 0.}, {1.01944142903616, 
       0.45736125654255466`}}, 0.11431965548723036`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.01944142903616, 0.45736125654255466`}, {0., 
       0.45745275486087983`}}, 0.11431965548723036`]}, {
      ArrowBox[{{1.01944142903616, 0.45736125654255466`}, {
       1.8965998083660036`, 0.9145572047864755}}, 0.11431965548723036`], 
      InsetBox[
       StyleBox["\<\"B\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {1.4580206187010818, 0.685959230664515}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
      {GrayLevel[1], 
       DiskBox[{1.8965998083660036`, 0.9145572047864755}, 
        0.11431965548723036]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.8965998083660036, 0.9145572047864755},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{2.7754914473383208`, 0.4576533680906054}, 
        0.11431965548723036]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2.7754914473383208, 0.4576533680906054},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], DiskBox[{1.8968672764333376`, 0.}, 0.11431965548723036]},
       InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.8968672764333376, 0.},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[1], Thickness[0.01]}], 
       DiskBox[{1.01944142903616, 0.45736125654255466`}, 
        0.11431965548723036]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.01944142903616, 0.45736125654255466},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{3.694724106299835, 0.35651166384076777}, \
{3.8964646882560836, 0.5582522457970162}]}, InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {3.7955943972779593, 0.45738195481889193},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{-0.10087029097812418, 0.35658246388275566}, \
{0.10087029097812418, 0.558323045839004}]}, InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 0.45745275486087983},
       BaseStyle->"Graphics"]}}}, {InsetBox[
     StyleBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2", " ", "m"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "-", 
       SubscriptBox["Y", "1"], "+", 
       SubscriptBox["Y", "2"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.8965998083660036, 0.9145572047864755}]], InsetBox[
     StyleBox[
      RowBox[{
       RowBox[{"3", " ", "m"}], "-", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "+", 
       SubscriptBox["Y", "1"], "-", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {2.7754914473383208, 0.4576533680906054}]], InsetBox[
     StyleBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"4", " ", "m"}]}], "+", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "Q"}], "-", 
       SubscriptBox["Y", "3"], "+", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], Offset[{0, -35}, {1.8968672764333376, 0.}]], 
    InsetBox[
     StyleBox[
      RowBox[{"\<\"E\"\>", "+", 
       RowBox[{"3", " ", "m"}], "-", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
       SubscriptBox["Y", "2"], "+", 
       SubscriptBox["Y", "3"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.01944142903616, 0.45736125654255466}]]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->460]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169708501*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"3e98db5f-5140-43cd-b729-c9751a175151"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    SubscriptBox["Y", "1"], "-", 
    SubscriptBox["Y", "2"]}], "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm[
  "Delta condition ", 1, ": ", Subscript[$CellContext`Y, 1] - 
   Subscript[$CellContext`Y, 2], " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169709584*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"2cb648be-8305-4cb0-bf74-f84363525a20"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    SubscriptBox["Y", "3"], "-", 
    SubscriptBox["Y", "4"]}], "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm[
  "Delta condition ", 2, ": ", Subscript[$CellContext`Y, 3] - 
   Subscript[$CellContext`Y, 4], " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169709815*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"80869140-e469-449e-9eaa-c5eab8511a0d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["X", "1"], ",", 
     SubscriptBox["X", "2"]}], "}"}]}],
  SequenceForm["Flavors on node ", 2, ": ", {
    Subscript[$CellContext`X, 1], 
    Subscript[$CellContext`X, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169710034*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"2072d043-0353-4e66-9103-6e4132959283"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["X", "3"], ",", 
     SubscriptBox["X", "4"], ",", 
     SubscriptBox["X", "5"]}], "}"}]}],
  SequenceForm["Flavors on node ", 4, ": ", {
    Subscript[$CellContext`X, 3], 
    Subscript[$CellContext`X, 4], 
    Subscript[$CellContext`X, 5]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.00028416971025*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"a79cba05-5b0d-4844-b331-582d5826ff85"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singlets: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"6", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"7", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"7", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}]}], "}"}]}],
  SequenceForm["Singlets: ", {2 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q, 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2], (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q, 6 $CellContext`m + Complex[0, 
       Rational[-7, 2]] $CellContext`Q, 4 $CellContext`m + Complex[0, 
       Rational[-5, 2]] $CellContext`Q, 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], 4 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], (-6) $CellContext`m + Complex[0, 
       Rational[7, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4], (-4) $CellContext`m + Complex[0, 
       Rational[5, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169710621*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"059bf55e-a73a-44a8-aaa5-445cd1993a24"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\<\"B\"\>"}], " ", "m"}], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "\<\"B\"\>", " ", "Q"}], "2"], "+", 
    RowBox[{"\<\"B\"\>", " ", 
     SubscriptBox["Y", "2"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "4"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "4"]}]}]}],
  SequenceForm["BF couplings: ", -"B" $CellContext`m + Complex[0, 
      Rational[1, 2]] "B" $CellContext`Q + "B" Subscript[$CellContext`Y, 2] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 4] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169710943*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"bb7f9f3a-c179-4cf0-901a-70fb42eacdc9"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000270747686946*^9, 4.000283229175787*^9, 
  4.000283287890928*^9, 4.000283888727668*^9, 4.000284169711157*^9},
 CellLabel->
  "During evaluation of \
In[1594]:=",ExpressionUUID->"b62e1198-6496-436f-a2a3-b99127a7b06a"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Magnetic Dualization", "Subsubsection",
 CellChangeTimes->{{3.906097760195992*^9, 3.906097761762043*^9}, 
   3.907649230872877*^9, {3.9076494473881474`*^9, 3.907649450961767*^9}, {
   3.907662410790257*^9, 3.90766241881476*^9}, {3.9135570323442*^9, 
   3.9135570389830008`*^9}, {3.9950723766346827`*^9, 
   3.9950723771810217`*^9}, {3.995072513080372*^9, 
   3.995072513975181*^9}},ExpressionUUID->"53e62876-1598-485e-827e-\
e563329467bd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Input", " ", "parameters"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Flavor", " ", "ranks"}], " ", "*)"}], 
  "                                                    ", 
  RowBox[{
   RowBox[{
    RowBox[{"Nf", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "2", ",", "0", ",", "3"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Gauge", " ", "ranks"}], " ", "*)"}], 
   "                                                      ", 
   RowBox[{
    RowBox[{"Nc", "=", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3", ",", "1"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Either", " ", "\"\<Electric\>\"", " ", "or", " ", "\"\<Magnetic\>\""}], 
    " ", "*)"}], "        ", 
   RowBox[{
    RowBox[{"dualizationType", "=", "\"\<Magnetic\>\""}], ";"}], "        ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Either", " ", "True", " ", "or", " ", "False"}], " ", "*)"}], 
   "                                 ", 
   RowBox[{
    RowBox[{"prescribedOrder", "=", "True"}], ";"}], "                      ",
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Dualize", " ", "the", " ", "quiver"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"result", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"DualizeQuiver", "[", "dualizationType", "]"}], "[", 
       RowBox[{"Nf", ",", "Nc", ",", "\"\<B\>\"", ",", "\"\<E\>\""}], "]"}], 
      "[", "prescribedOrder", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.907655588354664*^9, 3.907655629210923*^9}, {
   3.907655741807925*^9, 3.9076557497068443`*^9}, {3.9076559149520187`*^9, 
   3.907655916132386*^9}, {3.907655946406311*^9, 3.907655953001638*^9}, {
   3.908226856081868*^9, 3.908226856317858*^9}, {3.908248198964074*^9, 
   3.908248204429224*^9}, {3.908250076955368*^9, 3.9082501373569736`*^9}, {
   3.908967059431108*^9, 3.9089670640294647`*^9}, {3.950507980172688*^9, 
   3.950508006644705*^9}, {3.950508909674925*^9, 3.950508953289111*^9}, {
   3.950509448554631*^9, 3.950509483223796*^9}, {3.950509561617889*^9, 
   3.950509601383218*^9}, {3.9505096371324472`*^9, 3.950509648865398*^9}, {
   3.95050995581768*^9, 3.950510148144112*^9}, {3.950517678430598*^9, 
   3.950517683886118*^9}, {3.950518716491845*^9, 3.9505187190190268`*^9}, {
   3.9505188191246777`*^9, 3.950518823621664*^9}, {3.950518933879247*^9, 
   3.9505189362573853`*^9}, {3.950519199584509*^9, 3.950519202330624*^9}, {
   3.950519521078146*^9, 3.950519541509032*^9}, {3.950519603101975*^9, 
   3.950519615331079*^9}, {3.950519655855*^9, 3.950519658381303*^9}, {
   3.950519750299416*^9, 3.950519802456717*^9}, {3.950519835202723*^9, 
   3.950519858715193*^9}, {3.9505229816247063`*^9, 3.950523005835113*^9}, {
   3.950523317621585*^9, 3.9505233194468927`*^9}, {3.9505234618012247`*^9, 
   3.950523472498128*^9}, {3.9505982107896233`*^9, 3.950598252199459*^9}, {
   3.950598810806962*^9, 3.950598834562387*^9}, {3.950598999829566*^9, 
   3.9505990445596457`*^9}, {3.950599091799076*^9, 3.950599116170171*^9}, {
   3.950601273273267*^9, 3.950601274975503*^9}, {3.950601435562615*^9, 
   3.950601437685501*^9}, {3.9506041181943913`*^9, 3.950604124349904*^9}, {
   3.950604165827398*^9, 3.950604172054689*^9}, {3.950604220342051*^9, 
   3.950604262363845*^9}, {3.950605293903571*^9, 3.950605296831596*^9}, {
   3.9506058477722893`*^9, 3.950605858797866*^9}, {3.9506059070329247`*^9, 
   3.950605918691674*^9}, 3.950606033049996*^9, {3.950606850700366*^9, 
   3.950606853731259*^9}, {3.950607370202057*^9, 3.9506074006002703`*^9}, {
   3.9506113943849373`*^9, 3.950611398530223*^9}, {3.950615478191215*^9, 
   3.950615497802043*^9}, {3.9506155435727873`*^9, 3.950615610949568*^9}, {
   3.9506156474010553`*^9, 3.950615757336665*^9}, {3.950615879436968*^9, 
   3.950615881893498*^9}, {3.950616078914262*^9, 3.950616081311852*^9}, {
   3.950616220703673*^9, 3.950616223932684*^9}, {3.950617028369081*^9, 
   3.950617041437598*^9}, {3.950620529048476*^9, 3.950620531691912*^9}, {
   3.950620564181068*^9, 3.950620596482082*^9}, {3.950620653129299*^9, 
   3.950620653738095*^9}, {3.950620701145708*^9, 3.950620720689825*^9}, {
   3.950620772641341*^9, 3.9506207943944607`*^9}, {3.950772564336287*^9, 
   3.950772567650763*^9}, {3.950772617259335*^9, 3.9507726174836187`*^9}, 
   3.950791133551258*^9, {3.950791302286588*^9, 3.950791302799904*^9}, {
   3.950791440928729*^9, 3.950791466931464*^9}, {3.950791688849504*^9, 
   3.950791691988524*^9}, {3.9507918793677893`*^9, 3.950791896295884*^9}, {
   3.950792497343668*^9, 3.950792497560421*^9}, {3.9507928451250257`*^9, 
   3.950792869448743*^9}, {3.950794102789608*^9, 3.9507941062298594`*^9}, {
   3.950794211821991*^9, 3.950794219972497*^9}, {3.9507954510745497`*^9, 
   3.95079545135528*^9}, {3.950795887586239*^9, 3.950795887825676*^9}, {
   3.95079596207277*^9, 3.95079596215901*^9}, {3.950796017855739*^9, 
   3.9507960179696817`*^9}, {3.9507988847807207`*^9, 3.950798886070183*^9}, {
   3.950799421401841*^9, 3.950799422831143*^9}, {3.95080000795465*^9, 
   3.950800008046268*^9}, {3.950800057139619*^9, 3.950800057202365*^9}, {
   3.950800124309763*^9, 3.950800124424339*^9}, {3.950800514596901*^9, 
   3.950800539008478*^9}, {3.950801526101036*^9, 3.950801533080236*^9}, {
   3.950801671843096*^9, 3.950801672081046*^9}, {3.950802156008099*^9, 
   3.950802156093841*^9}, {3.950827318321372*^9, 3.950827321206081*^9}, {
   3.950828746607977*^9, 3.9508287510046797`*^9}, {3.95082883292939*^9, 
   3.950828833099712*^9}, {3.950838914437705*^9, 3.950838917537941*^9}, {
   3.9508693641719313`*^9, 3.950869366266459*^9}, {3.950869427971794*^9, 
   3.95086946049895*^9}, {3.950869618265019*^9, 3.950869631372148*^9}, {
   3.950869820543554*^9, 3.950869820662298*^9}, {3.950869902472954*^9, 
   3.9508699027279873`*^9}, {3.950870032856848*^9, 3.9508700379539537`*^9}, {
   3.950870337177763*^9, 3.950870339630518*^9}, {3.95087041451687*^9, 
   3.950870414627182*^9}, {3.950870705778767*^9, 3.950870706363344*^9}, {
   3.95091481540036*^9, 3.950914846420067*^9}, {3.950914933729175*^9, 
   3.950914933850443*^9}, {3.952117478888871*^9, 3.952117487929409*^9}, {
   3.952387085768951*^9, 3.952387097166527*^9}, {3.952387159384304*^9, 
   3.952387187280079*^9}, {3.9523872704645853`*^9, 3.952387271749446*^9}, {
   3.952387309326729*^9, 3.952387310516795*^9}, {3.952387452777261*^9, 
   3.952387453978356*^9}, {3.952387500110752*^9, 3.952387500770176*^9}, {
   3.952387555588866*^9, 3.952387558510454*^9}, {3.952387598540932*^9, 
   3.952387653795333*^9}, {3.952388632202531*^9, 3.952388636158002*^9}, {
   3.952389102279516*^9, 3.952389103102344*^9}, {3.952487046858423*^9, 
   3.952487100952631*^9}, {3.952487399085392*^9, 3.952487409230495*^9}, {
   3.952487686665711*^9, 3.952487686902006*^9}, {3.952488723505387*^9, 
   3.952488757092513*^9}, {3.952488983529605*^9, 3.952489004046234*^9}, {
   3.952489217845047*^9, 3.952489217982182*^9}, {3.952489389027013*^9, 
   3.9524893903825827`*^9}, {3.952489497307501*^9, 3.952489498585322*^9}, {
   3.9524918142668324`*^9, 3.952491819313787*^9}, {3.95255509957157*^9, 
   3.952555115893409*^9}, {3.952555244049564*^9, 3.952555246132856*^9}, {
   3.952772557056818*^9, 3.952772558851097*^9}, 3.952811279950581*^9, {
   3.952812005002464*^9, 3.952812014773342*^9}, {3.952812369378509*^9, 
   3.952812538658412*^9}, {3.952812736991214*^9, 3.952812754349081*^9}, 
   3.952812947791836*^9, {3.952819650397211*^9, 3.952819651435858*^9}, {
   3.952820009579739*^9, 3.952820010309888*^9}, {3.952820096327566*^9, 
   3.95282010346682*^9}, {3.952820149915125*^9, 3.952820184009182*^9}, {
   3.95283129354632*^9, 3.952831299987493*^9}, {3.9528326607762547`*^9, 
   3.95283267706076*^9}, {3.95283442715146*^9, 3.95283443671421*^9}, {
   3.95283468843655*^9, 3.952834723512003*^9}, {3.9528347724061813`*^9, 
   3.9528348072460413`*^9}, 3.952834867895294*^9, {3.95283489799432*^9, 
   3.952834949109541*^9}, {3.952834981761582*^9, 3.952835170985739*^9}, {
   3.9528352690013943`*^9, 3.952835269233356*^9}, {3.952835324012233*^9, 
   3.952835324110256*^9}, {3.952835426168682*^9, 3.952835436481243*^9}, {
   3.952835778536257*^9, 3.9528357788147173`*^9}, {3.952836086991775*^9, 
   3.952836130119677*^9}, {3.952836312071702*^9, 3.952836341997673*^9}, {
   3.952836392816465*^9, 3.952836400961932*^9}, {3.952836712810046*^9, 
   3.9528367131056*^9}, {3.952836810661778*^9, 3.9528368251484547`*^9}, {
   3.9530133744355*^9, 3.953013400594385*^9}, {3.953013493823288*^9, 
   3.953013595271393*^9}, {3.953375982181122*^9, 3.9533759834965887`*^9}, {
   3.953376159955415*^9, 3.95337616386255*^9}, {3.9533764272609453`*^9, 
   3.9533764370178223`*^9}, {3.953377731762581*^9, 3.953377732192134*^9}, {
   3.953379773154152*^9, 3.953379799263335*^9}, {3.953379927797554*^9, 
   3.953379935473044*^9}, {3.953380256591145*^9, 3.953380285836043*^9}, {
   3.953459655012865*^9, 3.953459667250616*^9}, {3.953459750293453*^9, 
   3.9534597507012997`*^9}, {3.953459789571194*^9, 3.953459789961093*^9}, {
   3.953459825620255*^9, 3.953459826038517*^9}, {3.953459868767717*^9, 
   3.953459869799101*^9}, {3.9534609027748747`*^9, 3.9534609032348123`*^9}, {
   3.953460976840266*^9, 3.953460977848895*^9}, {3.953462437554885*^9, 
   3.953462438026445*^9}, {3.953462674368911*^9, 3.953462674778856*^9}, {
   3.953773133440502*^9, 3.953773134558213*^9}, {3.953774047942926*^9, 
   3.953774056685598*^9}, {3.953774091472705*^9, 3.953774091536334*^9}, {
   3.95377458712827*^9, 3.953774599570758*^9}, {3.9537746897068863`*^9, 
   3.9537746916391087`*^9}, {3.953776564547019*^9, 3.953776565964518*^9}, {
   3.953777739723195*^9, 3.953777740625643*^9}, {3.953778721636279*^9, 
   3.953778726814097*^9}, {3.953779358777972*^9, 3.953779359609523*^9}, {
   3.953779892719022*^9, 3.953779892925507*^9}, {3.953883467051303*^9, 
   3.953883467490947*^9}, {3.95389756967809*^9, 3.953897574597256*^9}, {
   3.956355312514595*^9, 3.956355338905551*^9}, {3.956355476403187*^9, 
   3.956355513661993*^9}, {3.956355562204221*^9, 3.956355641513256*^9}, {
   3.95635569068027*^9, 3.956355771538074*^9}, {3.9563619234554777`*^9, 
   3.956361959404038*^9}, {3.95636202495072*^9, 3.956362025189774*^9}, {
   3.957415193581195*^9, 3.957415193943471*^9}, {3.957416222907893*^9, 
   3.957416227593259*^9}, {3.957429403725095*^9, 3.95742940390429*^9}, {
   3.957555792524783*^9, 3.95755579453719*^9}, {3.95775319137606*^9, 
   3.9577531916917133`*^9}, {3.957753892883046*^9, 3.957753893918846*^9}, {
   3.957854395580997*^9, 3.957854395662715*^9}, {3.957857963532042*^9, 
   3.957857965440198*^9}, {3.957917977977649*^9, 3.9579179790296087`*^9}, {
   3.95791995074842*^9, 3.957919957332833*^9}, {3.957920006281411*^9, 
   3.957920033722536*^9}, {3.957920105388022*^9, 3.957920111156003*^9}, 
   3.957938873879889*^9, 3.958088170836912*^9, {3.99498541718721*^9, 
   3.9949854180942583`*^9}, {3.994986279177605*^9, 3.994986343945866*^9}, {
   3.995162317456753*^9, 3.9951623384024687`*^9}, {3.99516237319061*^9, 
   3.995162403523488*^9}, {3.9951625845334063`*^9, 3.995162589896937*^9}, {
   3.995162798161229*^9, 3.9951628063845587`*^9}, {4.000186670502193*^9, 
   4.000186673490528*^9}, {4.000208839854066*^9, 4.0002088452946715`*^9}, {
   4.000209400960579*^9, 4.000209431160329*^9}, {4.0002658415861287`*^9, 
   4.000266114011021*^9}, {4.00026664109411*^9, 4.000266643819779*^9}, {
   4.00026669084682*^9, 4.0002667533687787`*^9}, {4.000270625533654*^9, 
   4.000270768054947*^9}},
 CellLabel->
  "In[1599]:=",ExpressionUUID->"d8d18d67-3cc8-43f2-9f73-13772426de72"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n\"\>", "\[InvisibleSpace]", "\<\"ORIGINAL THEORY\"\>"}],
  SequenceForm["\n", "ORIGINAL THEORY"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169733947*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"6ff1a442-ff70-430f-9b67-11e97b25dc4d"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.00028416973422*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"fd87c6ea-f1ba-4fd1-877f-251bf5e21d99"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[Rho]\\), \
\\(\[Sigma]\\)]\\)[SU(N),\\!\\(\\*SubscriptBox[\\(N\\), \\(L\\)]\\)=\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\"] theory with \"\>"}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[\(C\), \(\[Rho]\), \
\(\[Sigma]\)]\)[SU(N),\!\(\*SubscriptBox[\(N\), \(L\)]\)=", 1, 
   "] theory with "],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841697345123`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"9e22f2ab-6016-4a60-aa93-fdccf3b7543f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "16"}],
  SequenceForm["N = ", 16],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841697348146`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"f87ed44f-fec8-4aa6-8021-f4ef28b7c2fb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "6", ",", "1", ",", "5"}], "}"}]}],
  SequenceForm["\[Rho] = ", {4, 6, 1, 5}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169734995*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"181a77f4-7430-45c5-a1a7-a90d7ad8c8ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "4", ",", "2", ",", "2"}], "}"}]}],
  SequenceForm["\[Sigma] = ", {4, 4, 4, 2, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169735177*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"31167e28-40e3-46c7-8d10-5d73483dcb09"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], Arrowheads[Medium], 
     {Arrowheads[0.], 
      ArrowBox[{{1.8965998083660036`, 0.9145572047864755}, {
       2.7754914473383208`, 0.4576533680906054}}, 0.11431965548723036`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2.7754914473383208`, 0.4576533680906054}, {
       1.8968672764333376`, 0.}}, 0.11431965548723036`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2.7754914473383208`, 0.4576533680906054}, {
       3.7955943972779593`, 0.45738195481889193`}}, 0.11431965548723036`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.8968672764333376`, 0.}, {1.01944142903616, 
       0.45736125654255466`}}, 0.11431965548723036`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.01944142903616, 0.45736125654255466`}, {0., 
       0.45745275486087983`}}, 0.11431965548723036`]}, {
      ArrowBox[{{1.01944142903616, 0.45736125654255466`}, {
       1.8965998083660036`, 0.9145572047864755}}, 0.11431965548723036`], 
      InsetBox[
       StyleBox["\<\"B\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {1.4580206187010818, 0.685959230664515}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
      {RGBColor[1, 0, 0], Opacity[0.6], 
       DiskBox[{1.8965998083660036`, 0.9145572047864755}, 
        0.11431965548723036]}, InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.8965998083660036, 0.9145572047864755},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{2.7754914473383208`, 0.4576533680906054}, 
        0.11431965548723036]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2.7754914473383208, 0.4576533680906054},
       BaseStyle->"Graphics"]}, {
      {RGBColor[1, 0, 1], Opacity[0.6], 
       DiskBox[{1.8968672764333376`, 0.}, 0.11431965548723036]}, InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.8968672764333376, 0.},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[1], Thickness[0.01]}], 
       DiskBox[{1.01944142903616, 0.45736125654255466`}, 
        0.11431965548723036]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.01944142903616, 0.45736125654255466},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{3.694724106299835, 0.35651166384076777}, \
{3.8964646882560836, 0.5582522457970162}]}, InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {3.7955943972779593, 0.45738195481889193},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{-0.10087029097812418, 0.35658246388275566}, \
{0.10087029097812418, 0.558323045839004}]}, InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 0.45745275486087983},
       BaseStyle->"Graphics"]}}}, {InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "1"], "-", 
       SubscriptBox["Y", "2"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.8965998083660036, 0.9145572047864755}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "2"], "-", 
       SubscriptBox["Y", "3"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {2.7754914473383208, 0.4576533680906054}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "3"], "-", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], Offset[{0, -35}, {1.8968672764333376, 0.}]], 
    InsetBox[
     StyleBox[
      RowBox[{"\<\"E\"\>", "-", 
       SubscriptBox["Y", "1"], "+", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.01944142903616, 0.45736125654255466}]]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->460]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169754792*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"90c5d7eb-5dc3-4113-8a22-2e5300320c4e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["X", "1"], ",", 
     SubscriptBox["X", "2"]}], "}"}]}],
  SequenceForm["Flavors on node ", 2, ": ", {
    Subscript[$CellContext`X, 1], 
    Subscript[$CellContext`X, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841697560043`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"c46c42b1-96fa-4be6-a28f-b982ef755629"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["X", "3"], ",", 
     SubscriptBox["X", "4"], ",", 
     SubscriptBox["X", "5"]}], "}"}]}],
  SequenceForm["Flavors on node ", 4, ": ", {
    Subscript[$CellContext`X, 3], 
    Subscript[$CellContext`X, 4], 
    Subscript[$CellContext`X, 5]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.00028416975628*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"3ea48e0d-7456-4883-bcbd-9b33ac0e4ab5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"\<\"B\"\>", " ", 
     SubscriptBox["Y", "1"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "4"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "4"]}]}]}],
  SequenceForm[
  "BF couplings: ", "B" Subscript[$CellContext`Y, 1] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 4] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841697565517`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"f622ee23-0ffb-41b3-891d-758421b99479"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169756814*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"38527b47-2e42-47a1-b6c6-561b254c7085"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n\\n\"\>", 
   "\[InvisibleSpace]", "\<\"MAGNETIC DUAL THEORIES\"\>"}],
  SequenceForm["\n\n", "MAGNETIC DUAL THEORIES"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169757069*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"1477ab71-5eea-4202-bd5d-b7415dde9dd2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of frames: \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["# of frames: ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169758712*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"67bc41f0-a209-49e3-b079-7eeeec6ce5cf"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169758925*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"45a67632-ffc7-4825-82c2-7deb2aacb29c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[Rho]\\), \
\\(\[Sigma]\\)]\\)[SU(N),\\!\\(\\*SubscriptBox[\\(N\\), \\(L\\)]\\)=\"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\"] theory with \"\>"}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[\(C\), \(\[Rho]\), \
\(\[Sigma]\)]\)[SU(N),\!\(\*SubscriptBox[\(N\), \(L\)]\)=", 0, 
   "] theory with "],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169759159*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"4fff2ce6-0d92-4214-a409-d8de64f83ea5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["N = ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.00028416975949*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"eb438e6e-543e-49bc-8cef-582583233ef2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["\[Rho] = ", {3, 3, 1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169759679*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"d0e9c478-2dc3-4a6c-9ffe-089b102a0b17"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["\[Sigma] = ", {4, 3, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169759858*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"0fce8b8f-192c-4ae1-b0cb-a4e1382291ed"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], Arrowheads[Medium], 
     {Arrowheads[0.], 
      ArrowBox[{{2.4842309696926517`, 1.2344456727344764`}, {
       1.6881083834869983`, 0.6441883258771266}}, 0.12077161031112092`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2.4842309696926517`, 1.2344456727344764`}, {
       3.450403831152483, 1.2346472553766172`}}, 0.12077161031112092`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.6881083834869983`, 0.6441883258771266}, {
       0.6680863637302608, 0.7047411420566516}}, 0.12077161031112092`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.6680863637302608, 0.7047411420566516}, {0.6697969976805007,
        1.7668914058542498`}}, 0.12077161031112092`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.6680863637302608, 0.7047411420566516}, {0., 0.}}, 
       0.12077161031112092`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.6697969976805007, 1.7668914058542498`}, {
       1.6904921927734555`, 1.8265454775476369`}}, 0.12077161031112092`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.6697969976805007, 1.7668914058542498`}, {
       0.0025168007735336673`, 2.4724226507847313`}}, 
       0.12077161031112092`]}, {
      ArrowBox[{{1.6904921927734555`, 1.8265454775476369`}, {
       2.4842309696926517`, 1.2344456727344764`}}, 0.12077161031112092`], 
      InsetBox[
       StyleBox["\<\"E\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {2.0873615812330537, 1.5304955751410567}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
      {GrayLevel[1], 
       DiskBox[{2.4842309696926517`, 1.2344456727344764`}, 
        0.12077161031112092]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2.4842309696926517, 1.2344456727344764},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{1.6881083834869983`, 0.6441883258771266}, 
        0.12077161031112092]}, InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.6881083834869983, 0.6441883258771266},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{0.6680863637302608, 0.7047411420566516}, 
        0.12077161031112092]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.6680863637302608, 0.7047411420566516},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{0.6697969976805007, 1.7668914058542498`}, 
        0.12077161031112092]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.6697969976805007, 1.7668914058542498},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[1], Thickness[0.01]}], 
       DiskBox[{1.6904921927734555`, 1.8265454775476369`}, 
        0.12077161031112092]}, InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.6904921927734555, 1.8265454775476369},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{3.3438406384796346, 1.1280840627037687}, \
{3.5569670238253313, 1.3412104480494658}]}, InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {3.450403831152483, 1.2346472553766172},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{-0.10656319267284849, -0.10656319267284849}, \
{0.10656319267284849, 0.10656319267284849}]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 0.},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{-0.10404639189931482, 2.365859458111883}, \
{0.10907999344638215, 2.5789858434575796}]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.0025168007735336673, 2.4724226507847313},
       BaseStyle->"Graphics"]}}}, {InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "2"], "-", 
       SubscriptBox["X", "1"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {2.4842309696926517, 1.2344456727344764}]], InsetBox[
     StyleBox[
      RowBox[{"\<\"B\"\>", "+", 
       SubscriptBox["X", "1"], "-", 
       SubscriptBox["X", "5"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.6881083834869983, 0.6441883258771266}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "5"], "-", 
       SubscriptBox["X", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {0.6680863637302608, 0.7047411420566516}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "4"], "-", 
       SubscriptBox["X", "3"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {0.6697969976805007, 1.7668914058542498}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "3"], "-", 
       SubscriptBox["X", "2"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.6904921927734555, 1.8265454775476369}]]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->460]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169770897*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"d982da8f-b7b7-4e0d-894b-5dfaaaec39ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "m"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", "Q"}], "+", 
    SubscriptBox["Y", "3"], "-", 
    SubscriptBox["Y", "4"]}], "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm[
  "Delta condition ", 1, ": ", (-2) $CellContext`m + 
   Complex[0, 1] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
   Subscript[$CellContext`Y, 4], " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169772162*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"ab851fc3-ad6c-4724-960c-3e1abf6d5c75"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Y", "4"], ",", 
     RowBox[{"m", "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"]}]}], "}"}]}],
  SequenceForm["Flavors on node ", 1, ": ", {
    Subscript[$CellContext`Y, 4], $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169772439*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"4d1dcf01-c9c4-4d2e-b65a-fd7b286ee72f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"m", "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
     SubscriptBox["Y", "2"]}], "}"}]}],
  SequenceForm["Flavors on node ", 3, ": ", {$CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169772667*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"46ae77ab-a020-4d02-95d3-46575dc3f5ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"\<\"E\"\>", "+", 
     RowBox[{"2", " ", "m"}], "-", 
     RowBox[{"\[ImaginaryI]", " ", "Q"}], "+", 
     SubscriptBox["Y", "3"]}], "}"}]}],
  SequenceForm[
  "Flavors on node ", 4, ": ", {
   "E" + 2 $CellContext`m + Complex[0, -1] $CellContext`Q + 
    Subscript[$CellContext`Y, 3]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841697728853`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"78bb4c2c-80fd-4d15-ab6d-6fe3f6310799"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singlets: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"6", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"7", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}]}], "}"}]}],
  SequenceForm["Singlets: ", {Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2], 6 $CellContext`m + Complex[0, 
       Rational[-7, 2]] $CellContext`Q, Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], 4 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], (-4) $CellContext`m + Complex[0, 
       Rational[5, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4], (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4], Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841697733192`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"1b1230bf-b506-4961-9900-68f092bd4bc8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"m", " ", 
     SubscriptBox["X", "1"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "Q", " ", 
     SubscriptBox["X", "1"]}], "+", 
    RowBox[{"\<\"E\"\>", " ", 
     SubscriptBox["X", "3"]}], "+", 
    RowBox[{"2", " ", "m", " ", 
     SubscriptBox["X", "3"]}], "-", 
    RowBox[{"\[ImaginaryI]", " ", "Q", " ", 
     SubscriptBox["X", "3"]}], "-", 
    RowBox[{"m", " ", 
     SubscriptBox["X", "5"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "Q", " ", 
     SubscriptBox["X", "5"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "1"]}], "+", 
    RowBox[{"\<\"B\"\>", " ", 
     SubscriptBox["Y", "2"]}], "-", 
    RowBox[{
     SubscriptBox["X", "5"], " ", 
     SubscriptBox["Y", "2"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "3"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "4"]}]}]}],
  SequenceForm[
  "BF couplings: ", $CellContext`m Subscript[$CellContext`X, 1] + Complex[0, 
      Rational[-1, 2]] $CellContext`Q Subscript[$CellContext`X, 1] + 
   "E" Subscript[$CellContext`X, 3] + 
   2 $CellContext`m Subscript[$CellContext`X, 3] + 
   Complex[0, -1] $CellContext`Q 
    Subscript[$CellContext`X, 3] - $CellContext`m 
   Subscript[$CellContext`X, 5] + Complex[0, 
      Rational[1, 2]] $CellContext`Q Subscript[$CellContext`X, 5] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 1] + 
   "B" Subscript[$CellContext`Y, 2] - Subscript[$CellContext`X, 5] 
   Subscript[$CellContext`Y, 2] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 3] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841697737103`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"5612e32a-6c4d-43a9-83aa-ba6bb696c579"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841697739477`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"2f921641-60ce-40d3-8b7a-df5cf38ad8e8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[Rho]\\), \
\\(\[Sigma]\\)]\\)[SU(N),\\!\\(\\*SubscriptBox[\\(N\\), \\(L\\)]\\)=\"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\"] theory with \"\>"}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[\(C\), \(\[Rho]\), \
\(\[Sigma]\)]\)[SU(N),\!\(\*SubscriptBox[\(N\), \(L\)]\)=", 0, 
   "] theory with "],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841697741537`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"72f51313-77a8-4eff-be75-6bcbb98ae34e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["N = ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169774432*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"4a7872db-716c-4492-8fb9-0b13c0938dd4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["\[Rho] = ", {3, 3, 1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169774652*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"851b0202-93b6-4a5f-8ffa-ce0664a503c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["\[Sigma] = ", {4, 3, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169774843*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"56a24d5b-13ee-4b16-b16c-9329f7696c6c"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], Arrowheads[Medium], 
     {Arrowheads[0.], 
      ArrowBox[{{2.4842309696926517`, 1.2344456727344764`}, {
       1.6881083834869983`, 0.6441883258771266}}, 0.12077161031112092`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2.4842309696926517`, 1.2344456727344764`}, {
       3.450403831152483, 1.2346472553766172`}}, 0.12077161031112092`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.6881083834869983`, 0.6441883258771266}, {
       0.6680863637302608, 0.7047411420566516}}, 0.12077161031112092`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.6680863637302608, 0.7047411420566516}, {0.6697969976805007,
        1.7668914058542498`}}, 0.12077161031112092`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.6680863637302608, 0.7047411420566516}, {0., 0.}}, 
       0.12077161031112092`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.6697969976805007, 1.7668914058542498`}, {
       1.6904921927734555`, 1.8265454775476369`}}, 0.12077161031112092`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.6697969976805007, 1.7668914058542498`}, {
       0.0025168007735336673`, 2.4724226507847313`}}, 
       0.12077161031112092`]}, {
      ArrowBox[{{1.6904921927734555`, 1.8265454775476369`}, {
       2.4842309696926517`, 1.2344456727344764`}}, 0.12077161031112092`], 
      InsetBox[
       StyleBox["\<\"E\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {2.0873615812330537, 1.5304955751410567}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
      {GrayLevel[1], 
       DiskBox[{2.4842309696926517`, 1.2344456727344764`}, 
        0.12077161031112092]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2.4842309696926517, 1.2344456727344764},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{1.6881083834869983`, 0.6441883258771266}, 
        0.12077161031112092]}, InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.6881083834869983, 0.6441883258771266},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{0.6680863637302608, 0.7047411420566516}, 
        0.12077161031112092]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.6680863637302608, 0.7047411420566516},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{0.6697969976805007, 1.7668914058542498`}, 
        0.12077161031112092]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.6697969976805007, 1.7668914058542498},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[1], Thickness[0.01]}], 
       DiskBox[{1.6904921927734555`, 1.8265454775476369`}, 
        0.12077161031112092]}, InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.6904921927734555, 1.8265454775476369},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{3.3438406384796346, 1.1280840627037687}, \
{3.5569670238253313, 1.3412104480494658}]}, InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {3.450403831152483, 1.2346472553766172},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{-0.10656319267284849, -0.10656319267284849}, \
{0.10656319267284849, 0.10656319267284849}]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 0.},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{-0.10404639189931482, 2.365859458111883}, \
{0.10907999344638215, 2.5789858434575796}]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.0025168007735336673, 2.4724226507847313},
       BaseStyle->"Graphics"]}}}, {InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "2"], "-", 
       SubscriptBox["X", "1"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {2.4842309696926517, 1.2344456727344764}]], InsetBox[
     StyleBox[
      RowBox[{"\<\"B\"\>", "+", 
       SubscriptBox["X", "1"], "-", 
       SubscriptBox["X", "5"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.6881083834869983, 0.6441883258771266}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "5"], "-", 
       SubscriptBox["X", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {0.6680863637302608, 0.7047411420566516}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "4"], "-", 
       SubscriptBox["X", "3"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {0.6697969976805007, 1.7668914058542498}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "3"], "-", 
       SubscriptBox["X", "2"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.6904921927734555, 1.8265454775476369}]]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->460]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169786084*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"eff483fb-d3ea-4280-b885-d8d9ad104ac0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"2", " ", "m"}], "-", 
    RowBox[{"\[ImaginaryI]", " ", "Q"}], "+", 
    SubscriptBox["Y", "3"], "-", 
    SubscriptBox["Y", "4"]}], "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm[
  "Delta condition ", 1, ": ", 2 $CellContext`m + 
   Complex[0, -1] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
   Subscript[$CellContext`Y, 4], " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841697872543`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"4792c32c-d2db-4757-8e7d-2db2d0b5b8cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Y", "4"], ",", 
     RowBox[{
      RowBox[{"-", "m"}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"]}]}], "}"}]}],
  SequenceForm["Flavors on node ", 1, ": ", {
    Subscript[$CellContext`Y, 4], -$CellContext`m + Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841697875223`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"d67c387f-09b7-4583-8e47-ef922e894c26"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "m"}], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
     SubscriptBox["Y", "2"]}], "}"}]}],
  SequenceForm["Flavors on node ", 3, ": ", {-$CellContext`m + Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169787774*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"139aea49-915c-43a4-969a-c38c93f19f9a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"\<\"E\"\>", "-", 
     RowBox[{"2", " ", "m"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "Q"}], "+", 
     SubscriptBox["Y", "3"]}], "}"}]}],
  SequenceForm[
  "Flavors on node ", 4, ": ", {
   "E" - 2 $CellContext`m + Complex[0, 1] $CellContext`Q + 
    Subscript[$CellContext`Y, 3]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841697880297`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"9bad780e-85da-4864-b35d-84224e03d25a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singlets: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"6", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"7", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}]}], "}"}]}],
  SequenceForm["Singlets: ", {Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2], 6 $CellContext`m + Complex[0, 
       Rational[-7, 2]] $CellContext`Q, (-4) $CellContext`m + Complex[0, 
       Rational[5, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4], 4 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169788561*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"0d46de39-d2d8-4fd9-a611-ade99105e121"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "m"}], " ", 
     SubscriptBox["X", "1"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "Q", " ", 
     SubscriptBox["X", "1"]}], "+", 
    RowBox[{"\<\"E\"\>", " ", 
     SubscriptBox["X", "3"]}], "-", 
    RowBox[{"2", " ", "m", " ", 
     SubscriptBox["X", "3"]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", "Q", " ", 
     SubscriptBox["X", "3"]}], "+", 
    RowBox[{"m", " ", 
     SubscriptBox["X", "5"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", "Q", " ", 
     SubscriptBox["X", "5"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "1"]}], "+", 
    RowBox[{"\<\"B\"\>", " ", 
     SubscriptBox["Y", "2"]}], "-", 
    RowBox[{
     SubscriptBox["X", "5"], " ", 
     SubscriptBox["Y", "2"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "3"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "4"]}]}]}],
  SequenceForm[
  "BF couplings: ", -$CellContext`m Subscript[$CellContext`X, 1] + Complex[0, 
      Rational[1, 2]] $CellContext`Q Subscript[$CellContext`X, 1] + 
   "E" Subscript[$CellContext`X, 3] - 2 $CellContext`m 
   Subscript[$CellContext`X, 3] + 
   Complex[0, 1] $CellContext`Q Subscript[$CellContext`X, 3] + $CellContext`m 
    Subscript[$CellContext`X, 5] + Complex[0, 
      Rational[-1, 2]] $CellContext`Q Subscript[$CellContext`X, 5] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 1] + 
   "B" Subscript[$CellContext`Y, 2] - Subscript[$CellContext`X, 5] 
   Subscript[$CellContext`Y, 2] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 3] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841697890453`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"9e5e0297-a1c2-417a-bb00-36821a1ce5ae"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841697893267`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"8fcba87b-75d9-4ca7-b438-281cd8782a42"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[Rho]\\), \
\\(\[Sigma]\\)]\\)[SU(N),\\!\\(\\*SubscriptBox[\\(N\\), \\(L\\)]\\)=\"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\"] theory with \"\>"}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[\(C\), \(\[Rho]\), \
\(\[Sigma]\)]\)[SU(N),\!\(\*SubscriptBox[\(N\), \(L\)]\)=", 0, 
   "] theory with "],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841697895803`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"96410760-408d-404c-ae33-0a98a1d32638"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "11"}],
  SequenceForm["N = ", 11],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169789901*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"ae1f0b29-a34d-4a69-be70-a3b66278c1bd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["\[Rho] = ", {3, 3, 3, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841697900963`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"8d9ef0ae-d5eb-4d87-8375-646f0be3e375"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "3", ",", "1"}], "}"}]}],
  SequenceForm["\[Sigma] = ", {4, 3, 3, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169790313*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"3b0addd9-9b17-4c62-b0c8-1ff328a016fd"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], Arrowheads[Medium], 
     {Arrowheads[0.], 
      ArrowBox[{{2.4842309696926517`, 1.2344456727344764`}, {
       1.6881083834869983`, 0.6441883258771266}}, 0.12077161031112092`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2.4842309696926517`, 1.2344456727344764`}, {
       3.450403831152483, 1.2346472553766172`}}, 0.12077161031112092`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.6881083834869983`, 0.6441883258771266}, {
       0.6680863637302608, 0.7047411420566516}}, 0.12077161031112092`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.6680863637302608, 0.7047411420566516}, {0.6697969976805007,
        1.7668914058542498`}}, 0.12077161031112092`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.6680863637302608, 0.7047411420566516}, {0., 0.}}, 
       0.12077161031112092`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.6697969976805007, 1.7668914058542498`}, {
       1.6904921927734555`, 1.8265454775476369`}}, 0.12077161031112092`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.6697969976805007, 1.7668914058542498`}, {
       0.0025168007735336673`, 2.4724226507847313`}}, 
       0.12077161031112092`]}, {
      ArrowBox[{{1.6904921927734555`, 1.8265454775476369`}, {
       2.4842309696926517`, 1.2344456727344764`}}, 0.12077161031112092`], 
      InsetBox[
       StyleBox["\<\"E\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {2.0873615812330537, 1.5304955751410567}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
      {GrayLevel[1], 
       DiskBox[{2.4842309696926517`, 1.2344456727344764`}, 
        0.12077161031112092]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2.4842309696926517, 1.2344456727344764},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{1.6881083834869983`, 0.6441883258771266}, 
        0.12077161031112092]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.6881083834869983, 0.6441883258771266},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{0.6680863637302608, 0.7047411420566516}, 
        0.12077161031112092]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.6680863637302608, 0.7047411420566516},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{0.6697969976805007, 1.7668914058542498`}, 
        0.12077161031112092]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.6697969976805007, 1.7668914058542498},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[1], Thickness[0.01]}], 
       DiskBox[{1.6904921927734555`, 1.8265454775476369`}, 
        0.12077161031112092]}, InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.6904921927734555, 1.8265454775476369},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{3.3438406384796346, 1.1280840627037687}, \
{3.5569670238253313, 1.3412104480494658}]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {3.450403831152483, 1.2346472553766172},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{-0.10656319267284849, -0.10656319267284849}, \
{0.10656319267284849, 0.10656319267284849}]}, InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 0.},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{-0.10404639189931482, 2.365859458111883}, \
{0.10907999344638215, 2.5789858434575796}]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.0025168007735336673, 2.4724226507847313},
       BaseStyle->"Graphics"]}}}, {InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "5"], "-", 
       SubscriptBox["X", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {2.4842309696926517, 1.2344456727344764}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "4"], "-", 
       SubscriptBox["X", "3"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.6881083834869983, 0.6441883258771266}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "3"], "-", 
       SubscriptBox["X", "2"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {0.6680863637302608, 0.7047411420566516}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "2"], "-", 
       SubscriptBox["X", "1"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {0.6697969976805007, 1.7668914058542498}]], InsetBox[
     StyleBox[
      RowBox[{"\<\"B\"\>", "+", 
       SubscriptBox["X", "1"], "-", 
       SubscriptBox["X", "5"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.6904921927734555, 1.8265454775476369}]]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->460]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169803581*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"40755e05-4970-42a1-8d61-501ce2cfb742"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    SubscriptBox["Y", "3"], "-", 
    SubscriptBox["Y", "4"]}], "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm[
  "Delta condition ", 1, ": ", Subscript[$CellContext`Y, 3] - 
   Subscript[$CellContext`Y, 4], " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169804762*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"d93fdd78-d49c-4262-a6fc-f2da1b607831"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    SubscriptBox["Y", "2"], "}"}]}],
  SequenceForm["Flavors on node ", 1, ": ", {
    Subscript[$CellContext`Y, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.00028416980499*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"0f7c6e81-8e72-4676-bd0f-33bac9373edf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\<\"E\"\>", "+", 
      RowBox[{"2", " ", "m"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "Q"}], "+", 
      SubscriptBox["Y", "3"]}], ",", 
     RowBox[{"\<\"E\"\>", "-", 
      RowBox[{"2", " ", "m"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "Q"}], "+", 
      SubscriptBox["Y", "4"]}]}], "}"}]}],
  SequenceForm[
  "Flavors on node ", 3, ": ", {
   "E" + 2 $CellContext`m + Complex[0, -1] $CellContext`Q + 
    Subscript[$CellContext`Y, 3], "E" - 2 $CellContext`m + 
    Complex[0, 1] $CellContext`Q + Subscript[$CellContext`Y, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841698052607`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"f16f6d91-ab3b-45dd-a4c3-9814c45965e5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"\<\"E\"\>", "+", 
     SubscriptBox["Y", "1"]}], "}"}]}],
  SequenceForm[
  "Flavors on node ", 4, ": ", {"E" + Subscript[$CellContext`Y, 1]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169805504*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"225f3c1a-491f-4c55-8923-2ae514c63e75"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singlets: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"6", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"7", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"7", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}]}], "}"}]}],
  SequenceForm["Singlets: ", {Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2], (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q, 6 $CellContext`m + Complex[0, 
       Rational[-7, 2]] $CellContext`Q, 4 $CellContext`m + Complex[0, 
       Rational[-5, 2]] $CellContext`Q, 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], 4 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], (-6) $CellContext`m + Complex[0, 
       Rational[7, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4], (-4) $CellContext`m + Complex[0, 
       Rational[5, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169805902*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"4368b7ea-ba98-43dd-a317-c6d68063af65"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"\<\"E\"\>", " ", 
     SubscriptBox["X", "1"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "1"]}], "+", 
    RowBox[{"\<\"B\"\>", " ", 
     SubscriptBox["Y", "2"]}], "-", 
    RowBox[{
     SubscriptBox["X", "5"], " ", 
     SubscriptBox["Y", "2"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "4"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "4"]}]}]}],
  SequenceForm[
  "BF couplings: ", "E" Subscript[$CellContext`X, 1] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 1] + 
   "B" Subscript[$CellContext`Y, 2] - Subscript[$CellContext`X, 5] 
   Subscript[$CellContext`Y, 2] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 4] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169806225*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"668d7b2f-30cd-4a04-85b2-59df88dd8388"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841698064537`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"5df7a338-ff7c-4e7f-8e97-bd8282708852"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[Rho]\\), \
\\(\[Sigma]\\)]\\)[SU(N),\\!\\(\\*SubscriptBox[\\(N\\), \\(L\\)]\\)=\"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\"] theory with \"\>"}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[\(C\), \(\[Rho]\), \
\(\[Sigma]\)]\)[SU(N),\!\(\*SubscriptBox[\(N\), \(L\)]\)=", 0, 
   "] theory with "],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841698066797`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"12f35686-1f3d-4e45-8e7b-e4066ae475a7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["N = ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169806972*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"7495cf0e-e3cc-44d2-9570-405aa87f8223"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["\[Rho] = ", {3, 3, 1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169807168*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"408bd214-6a31-4b2b-b9e1-7b931b191be0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "1"}], "}"}]}],
  SequenceForm["\[Sigma] = ", {4, 2, 2, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169807376*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"9d522de2-1a24-42e5-accc-50687a4a63df"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], Arrowheads[Medium], 
     {Arrowheads[0.], 
      ArrowBox[{{2.780726534264566, 1.770046706315025}, {2.7794858152046364`, 
       0.7071431232577975}}, 0.12076377169100165`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2.780726534264566, 1.770046706315025}, {3.4484192314554987`, 
       2.4758320555413813`}}, 0.12076377169100165`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2.7794858152046364`, 0.7071431232577975}, {1.760179546286409,
        0.6473744040340844}}, 0.12076377169100165`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2.7794858152046364`, 0.7071431232577975}, {3.445936462078616,
        0.}}, 0.12076377169100165`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.760179546286409, 0.6473744040340844}, {0.9661101670624717, 
       1.2393614029482765`}}, 0.12076377169100165`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.9661101670624717, 1.2393614029482765`}, {
       1.7614284083531584`, 1.830929154993865}}, 0.12076377169100165`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.9661101670624717, 1.2393614029482765`}, {0., 
       1.2392496315261219`}}, 0.12076377169100165`]}, {
      ArrowBox[{{1.7614284083531584`, 1.830929154993865}, {2.780726534264566, 
       1.770046706315025}}, 0.12076377169100165`], InsetBox[
       StyleBox["\<\"E\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {2.271077471308862, 1.800487930654445}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
      {GrayLevel[1], 
       DiskBox[{2.780726534264566, 1.770046706315025}, 0.12076377169100165]}, 
      InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2.780726534264566, 1.770046706315025},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{2.7794858152046364`, 0.7071431232577975}, 
        0.12076377169100165]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2.7794858152046364, 0.7071431232577975},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{1.760179546286409, 0.6473744040340844}, 0.12076377169100165]},
       InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.760179546286409, 0.6473744040340844},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{0.9661101670624717, 1.2393614029482765`}, 
        0.12076377169100165]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.9661101670624717, 1.2393614029482765},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[1], Thickness[0.01]}], 
       DiskBox[{1.7614284083531584`, 1.830929154993865}, 
        0.12076377169100165]}, InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.7614284083531584, 1.830929154993865},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{3.3418629552126284, 2.369275779298511}, \
{3.554975507698369, 2.5823883317842515}]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {3.4484192314554987, 2.4758320555413813},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{3.3393801858357457, -0.10655627624287038}, \
{3.552492738321486, 0.10655627624287038}]}, InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {3.445936462078616, 0.},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{-0.10655627624287038, 1.1326933552832514}, \
{0.10655627624287038, 1.3458059077689923}]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 1.2392496315261219},
       BaseStyle->"Graphics"]}}}, {InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "2"], "-", 
       SubscriptBox["X", "1"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {2.780726534264566, 1.770046706315025}]], InsetBox[
     StyleBox[
      RowBox[{"\<\"B\"\>", "+", 
       SubscriptBox["X", "1"], "-", 
       SubscriptBox["X", "5"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {2.7794858152046364, 0.7071431232577975}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "5"], "-", 
       SubscriptBox["X", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.760179546286409, 0.6473744040340844}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "4"], "-", 
       SubscriptBox["X", "3"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {0.9661101670624717, 1.2393614029482765}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "3"], "-", 
       SubscriptBox["X", "2"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.7614284083531584, 1.830929154993865}]]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->460]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169820911*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"139828d8-bdd1-4996-8ab8-d45c58c839b9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    SubscriptBox["Y", "1"], "-", 
    SubscriptBox["Y", "2"]}], "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm[
  "Delta condition ", 1, ": ", Subscript[$CellContext`Y, 1] - 
   Subscript[$CellContext`Y, 2], " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841698221607`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"81c1f7bd-6886-47a9-9c08-4c0cab3b3f2b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "2"}], " ", "m"}], "+", 
    RowBox[{"\[ImaginaryI]", " ", "Q"}], "+", 
    SubscriptBox["Y", "3"], "-", 
    SubscriptBox["Y", "4"]}], "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm[
  "Delta condition ", 2, ": ", (-2) $CellContext`m + 
   Complex[0, 1] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
   Subscript[$CellContext`Y, 4], " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169822423*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"f7a966ca-0ba8-4d36-bc11-840d9e21db42"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    SubscriptBox["Y", "4"], "}"}]}],
  SequenceForm["Flavors on node ", 1, ": ", {
    Subscript[$CellContext`Y, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841698226547`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"64afab96-87a1-479c-b869-b3be4b954613"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", "Q"}], "+", 
      SubscriptBox["Y", "1"]}], ",", 
     SubscriptBox["Y", "2"]}], "}"}]}],
  SequenceForm[
  "Flavors on node ", 2, ": ", {
   2 $CellContext`m + Complex[0, -1] $CellContext`Q + 
    Subscript[$CellContext`Y, 1], 
    Subscript[$CellContext`Y, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169822885*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"d358d8c7-e9d7-4d95-a439-6919c395c546"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"\<\"E\"\>", "+", 
     RowBox[{"2", " ", "m"}], "-", 
     RowBox[{"\[ImaginaryI]", " ", "Q"}], "+", 
     SubscriptBox["Y", "3"]}], "}"}]}],
  SequenceForm[
  "Flavors on node ", 4, ": ", {
   "E" + 2 $CellContext`m + Complex[0, -1] $CellContext`Q + 
    Subscript[$CellContext`Y, 3]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169823132*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"7c283a81-6f67-4182-bdc4-51f7599dfaed"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singlets: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"6", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"7", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}]}], "}"}]}],
  SequenceForm["Singlets: ", {2 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q, 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2], 6 $CellContext`m + Complex[0, 
       Rational[-7, 2]] $CellContext`Q, Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], 4 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], (-4) $CellContext`m + Complex[0, 
       Rational[5, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4], (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4], Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841698235397`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"6ce940a1-c3c1-4ff5-aab1-e44af3176476"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "\<\"B\"\>"}], " ", "m"}], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "\<\"B\"\>", " ", "Q"}], "2"], "+", 
    RowBox[{"\<\"E\"\>", " ", 
     SubscriptBox["X", "3"]}], "+", 
    RowBox[{"2", " ", "m", " ", 
     SubscriptBox["X", "3"]}], "-", 
    RowBox[{"\[ImaginaryI]", " ", "Q", " ", 
     SubscriptBox["X", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "3"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "4"]}]}]}],
  SequenceForm["BF couplings: ", -"B" $CellContext`m + Complex[0, 
      Rational[1, 2]] "B" $CellContext`Q + "E" Subscript[$CellContext`X, 3] + 
   2 $CellContext`m Subscript[$CellContext`X, 3] + 
   Complex[0, -1] $CellContext`Q Subscript[$CellContext`X, 3] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 3] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169823896*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"1e31e481-856e-4bbb-99b3-6759677e092a"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169824109*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"95204072-07dd-44c2-89f3-952527d7e482"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[Rho]\\), \
\\(\[Sigma]\\)]\\)[SU(N),\\!\\(\\*SubscriptBox[\\(N\\), \\(L\\)]\\)=\"\>", 
   "\[InvisibleSpace]", "0", "\[InvisibleSpace]", "\<\"] theory with \"\>"}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[\(C\), \(\[Rho]\), \
\(\[Sigma]\)]\)[SU(N),\!\(\*SubscriptBox[\(N\), \(L\)]\)=", 0, 
   "] theory with "],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841698243093`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"e4629c1d-4105-4925-b77f-cf0881b6b51f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["N = ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169824576*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"236d8c58-2240-4d56-96e6-f5569b971be8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["\[Rho] = ", {3, 3, 1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169824761*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"740cc743-25da-4973-accd-c8b8eda792db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2", ",", "1"}], "}"}]}],
  SequenceForm["\[Sigma] = ", {4, 2, 2, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841698249493`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"90a6b12c-16a9-4a6d-bd63-d1c12a065e43"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], Arrowheads[Medium], 
     {Arrowheads[0.], 
      ArrowBox[{{2.780726534264566, 1.770046706315025}, {2.7794858152046364`, 
       0.7071431232577975}}, 0.12076377169100165`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2.780726534264566, 1.770046706315025}, {3.4484192314554987`, 
       2.4758320555413813`}}, 0.12076377169100165`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2.7794858152046364`, 0.7071431232577975}, {1.760179546286409,
        0.6473744040340844}}, 0.12076377169100165`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2.7794858152046364`, 0.7071431232577975}, {3.445936462078616,
        0.}}, 0.12076377169100165`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.760179546286409, 0.6473744040340844}, {0.9661101670624717, 
       1.2393614029482765`}}, 0.12076377169100165`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.9661101670624717, 1.2393614029482765`}, {
       1.7614284083531584`, 1.830929154993865}}, 0.12076377169100165`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.9661101670624717, 1.2393614029482765`}, {0., 
       1.2392496315261219`}}, 0.12076377169100165`]}, {
      ArrowBox[{{1.7614284083531584`, 1.830929154993865}, {2.780726534264566, 
       1.770046706315025}}, 0.12076377169100165`], InsetBox[
       StyleBox["\<\"E\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {2.271077471308862, 1.800487930654445}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
      {GrayLevel[1], 
       DiskBox[{2.780726534264566, 1.770046706315025}, 0.12076377169100165]}, 
      InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2.780726534264566, 1.770046706315025},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{2.7794858152046364`, 0.7071431232577975}, 
        0.12076377169100165]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2.7794858152046364, 0.7071431232577975},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{1.760179546286409, 0.6473744040340844}, 0.12076377169100165]},
       InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.760179546286409, 0.6473744040340844},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{0.9661101670624717, 1.2393614029482765`}, 
        0.12076377169100165]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.9661101670624717, 1.2393614029482765},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[1], Thickness[0.01]}], 
       DiskBox[{1.7614284083531584`, 1.830929154993865}, 
        0.12076377169100165]}, InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.7614284083531584, 1.830929154993865},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{3.3418629552126284, 2.369275779298511}, \
{3.554975507698369, 2.5823883317842515}]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {3.4484192314554987, 2.4758320555413813},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{3.3393801858357457, -0.10655627624287038}, \
{3.552492738321486, 0.10655627624287038}]}, InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {3.445936462078616, 0.},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{-0.10655627624287038, 1.1326933552832514}, \
{0.10655627624287038, 1.3458059077689923}]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 1.2392496315261219},
       BaseStyle->"Graphics"]}}}, {InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "2"], "-", 
       SubscriptBox["X", "1"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {2.780726534264566, 1.770046706315025}]], InsetBox[
     StyleBox[
      RowBox[{"\<\"B\"\>", "+", 
       SubscriptBox["X", "1"], "-", 
       SubscriptBox["X", "5"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {2.7794858152046364, 0.7071431232577975}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "5"], "-", 
       SubscriptBox["X", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.760179546286409, 0.6473744040340844}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "4"], "-", 
       SubscriptBox["X", "3"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {0.9661101670624717, 1.2393614029482765}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "3"], "-", 
       SubscriptBox["X", "2"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.7614284083531584, 1.830929154993865}]]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->460]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169836046*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"93cd2ca4-b7b5-4d2c-83af-c8d3620cd1f8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    SubscriptBox["Y", "1"], "-", 
    SubscriptBox["Y", "2"]}], "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm[
  "Delta condition ", 1, ": ", Subscript[$CellContext`Y, 1] - 
   Subscript[$CellContext`Y, 2], " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169837448*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"6d4ce5f8-c6fa-411d-851d-abcb176823ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"2", " ", "m"}], "-", 
    RowBox[{"\[ImaginaryI]", " ", "Q"}], "+", 
    SubscriptBox["Y", "3"], "-", 
    SubscriptBox["Y", "4"]}], "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm[
  "Delta condition ", 2, ": ", 2 $CellContext`m + 
   Complex[0, -1] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
   Subscript[$CellContext`Y, 4], " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169837822*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"9747e416-f244-4639-82d0-f6edb92e529c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    SubscriptBox["Y", "4"], "}"}]}],
  SequenceForm["Flavors on node ", 1, ": ", {
    Subscript[$CellContext`Y, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169838129*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"7e7bde54-3636-4985-8de3-ec035334a296"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Y", "1"], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      RowBox[{"\[ImaginaryI]", " ", "Q"}], "+", 
      SubscriptBox["Y", "2"]}]}], "}"}]}],
  SequenceForm["Flavors on node ", 2, ": ", {
    Subscript[$CellContext`Y, 1], (-2) $CellContext`m + 
    Complex[0, 1] $CellContext`Q + Subscript[$CellContext`Y, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169838394*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"49e1015a-0d4b-4e67-aa5d-34c993993dae"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"\<\"E\"\>", "-", 
     RowBox[{"2", " ", "m"}], "+", 
     RowBox[{"\[ImaginaryI]", " ", "Q"}], "+", 
     SubscriptBox["Y", "3"]}], "}"}]}],
  SequenceForm[
  "Flavors on node ", 4, ": ", {
   "E" - 2 $CellContext`m + Complex[0, 1] $CellContext`Q + 
    Subscript[$CellContext`Y, 3]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841698386593`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"d169a822-995e-49a7-9140-726e6dd6d31d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singlets: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{"6", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"7", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}]}], "}"}]}],
  SequenceForm["Singlets: ", {2 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q, 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2], 6 $CellContext`m + Complex[0, 
       Rational[-7, 2]] $CellContext`Q, (-4) $CellContext`m + Complex[0, 
       Rational[5, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], Complex[0, 
       Rational[1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], Complex[0, 
       Rational[1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4], 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4], 4 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169839097*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"7ac26fb8-f282-4bc2-a2ec-455b8a415726"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"\<\"B\"\>", " ", "m"}], "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", "\<\"B\"\>", " ", "Q"}], "2"], "+", 
    RowBox[{"\<\"E\"\>", " ", 
     SubscriptBox["X", "3"]}], "-", 
    RowBox[{"2", " ", "m", " ", 
     SubscriptBox["X", "3"]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", "Q", " ", 
     SubscriptBox["X", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "3"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "4"]}]}]}],
  SequenceForm["BF couplings: ", "B" $CellContext`m + Complex[0, 
      Rational[-1, 2]] "B" $CellContext`Q + "E" Subscript[$CellContext`X, 3] - 
   2 $CellContext`m Subscript[$CellContext`X, 3] + 
   Complex[0, 1] $CellContext`Q Subscript[$CellContext`X, 3] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 3] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169839459*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"343de0e3-4db2-4052-882d-401ab0786646"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169839693*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"b4ed73c8-011a-4aa7-87ff-73242f1005af"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[Rho]\\), \
\\(\[Sigma]\\)]\\)[SU(N),\\!\\(\\*SubscriptBox[\\(N\\), \\(L\\)]\\)=\"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\"] theory with \"\>"}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[\(C\), \(\[Rho]\), \
\(\[Sigma]\)]\)[SU(N),\!\(\*SubscriptBox[\(N\), \(L\)]\)=", 1, 
   "] theory with "],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169839923*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"9f601625-dfac-4cda-a984-a6a0290960f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "16"}],
  SequenceForm["N = ", 16],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169840213*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"3afc3689-e76d-4975-887b-b9d8cc70292d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "4", ",", "2", ",", "2"}], "}"}]}],
  SequenceForm["\[Rho] = ", {4, 4, 4, 2, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169840414*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"ab5b3978-acd2-48c8-882c-b4d90ea44449"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"5", ",", "5", ",", "3", ",", "3"}], "}"}]}],
  SequenceForm["\[Sigma] = ", {5, 5, 3, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841698406477`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"f94f976b-eb98-49fb-a1af-d4c70a842630"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], Arrowheads[Medium], 
     {Arrowheads[0.], 
      ArrowBox[{{2.447801751845523, 0.}, {1.491597928523808, 
       0.0004264629696189015}}, 0.11952548980275936`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.491597928523808, 0.0004264629696189015}, {
       0.9647961123901365, 0.8138454119729283}}, 0.11952548980275936`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.9647961123901365, 0.8138454119729283}, {
       1.9671506675583639`, 1.15132566569267}}, 0.11952548980275936`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.9647961123901365, 0.8138454119729283}, {0., 
       1.0516450521797505`}}, 0.11952548980275936`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.9671506675583639`, 1.15132566569267}, {2.9698251239655855`,
        0.8147320984236}}, 0.11952548980275936`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2.9698251239655855`, 0.8147320984236}, {3.93350909328316, 
       1.0532291885790173`}}, 0.11952548980275936`]}, {
      ArrowBox[{{2.9698251239655855`, 0.8147320984236}, {2.447801751845523, 
       0.}}, 0.11952548980275936`], InsetBox[
       StyleBox["\<\"E\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {2.708813437905554, 0.4073660492118}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
      {GrayLevel[1], DiskBox[{2.447801751845523, 0.}, 0.11952548980275936]}, 
      InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2.447801751845523, 0.},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{1.491597928523808, 0.0004264629696189015}, 
        0.11952548980275936]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.491597928523808, 0.0004264629696189015},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{0.9647961123901365, 0.8138454119729283}, 
        0.11952548980275936]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.9647961123901365, 0.8138454119729283},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{1.9671506675583639`, 1.15132566569267}, 0.11952548980275936]},
       InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.9671506675583639, 1.15132566569267},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[1], Thickness[0.01]}], 
       DiskBox[{2.9698251239655855`, 0.8147320984236}, 0.11952548980275936]}, 
      InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2.9698251239655855, 0.8147320984236},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{-0.10546367450393414, 0.9461813776758163}, \
{0.10546367450393414, 1.1571087266836846}]}, InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 1.0516450521797505},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{3.8280454187792254, 0.9477655140750831}, \
{4.038972767787094, 1.1586928630829514}]}, InsetBox[
       StyleBox["2",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {3.93350909328316, 1.0532291885790173},
       BaseStyle->"Graphics"]}}}, {InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "5"], "-", 
       SubscriptBox["X", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], Offset[{0, -35}, {2.447801751845523, 0.}]], 
    InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "4"], "-", 
       SubscriptBox["X", "3"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.491597928523808, 0.0004264629696189015}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "3"], "-", 
       SubscriptBox["X", "2"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {0.9647961123901365, 0.8138454119729283}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["X", "2"], "-", 
       SubscriptBox["X", "1"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.9671506675583639, 1.15132566569267}]], InsetBox[
     StyleBox[
      RowBox[{"\<\"B\"\>", "+", 
       SubscriptBox["X", "1"], "-", 
       SubscriptBox["X", "5"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {2.9698251239655855, 0.8147320984236}]]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->460]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.0002841698541718`*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"2284f588-34cf-4fbd-82ee-1d049d45acf9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    SubscriptBox["Y", "1"], "-", 
    SubscriptBox["Y", "2"]}], "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm[
  "Delta condition ", 1, ": ", Subscript[$CellContext`Y, 1] - 
   Subscript[$CellContext`Y, 2], " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169855399*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"d95a95cf-1f11-40db-8eee-6a2a770c6e64"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{
    SubscriptBox["Y", "3"], "-", 
    SubscriptBox["Y", "4"]}], "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm[
  "Delta condition ", 2, ": ", Subscript[$CellContext`Y, 3] - 
   Subscript[$CellContext`Y, 4], " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169855671*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"40dc86b4-0a8b-4afb-8b7e-3b4138442465"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Y", "3"], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "m"}], "+", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", "Q"}], "+", 
      SubscriptBox["Y", "4"]}]}], "}"}]}],
  SequenceForm["Flavors on node ", 3, ": ", {
    Subscript[$CellContext`Y, 3], (-4) $CellContext`m + 
    Complex[0, 2] $CellContext`Q + Subscript[$CellContext`Y, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169855942*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"c89b4e6a-535d-435d-8f10-f49536cf8c3f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "m"}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "2"]}]}], "}"}]}],
  SequenceForm["Flavors on node ", 5, ": ", {-$CellContext`m + Complex[0, 
       Rational[1, 2]] $CellContext`Q + 
    Subscript[$CellContext`Y, 1], (-3) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q + Subscript[$CellContext`Y, 2]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169856228*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"431f6bfc-f9b9-4f4c-be0d-6eaad977cb5a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singlets: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "1"], "-", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "1"], "+", 
      SubscriptBox["Y", "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"6", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"7", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{"4", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "+", 
      SubscriptBox["Y", "3"], "-", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"7", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "m"}], "+", 
      FractionBox[
       RowBox[{"5", " ", "\[ImaginaryI]", " ", "Q"}], "2"], "-", 
      SubscriptBox["Y", "3"], "+", 
      SubscriptBox["Y", "4"]}]}], "}"}]}],
  SequenceForm["Singlets: ", {2 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q, 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 1] - 
    Subscript[$CellContext`Y, 2], (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q - Subscript[$CellContext`Y, 1] + 
    Subscript[$CellContext`Y, 2], (-2) $CellContext`m + Complex[0, 
       Rational[3, 2]] $CellContext`Q, 6 $CellContext`m + Complex[0, 
       Rational[-7, 2]] $CellContext`Q, 4 $CellContext`m + Complex[0, 
       Rational[-5, 2]] $CellContext`Q, 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], 4 $CellContext`m + Complex[0, 
       Rational[-3, 2]] $CellContext`Q + Subscript[$CellContext`Y, 3] - 
    Subscript[$CellContext`Y, 4], (-6) $CellContext`m + Complex[0, 
       Rational[7, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4], (-4) $CellContext`m + Complex[0, 
       Rational[5, 2]] $CellContext`Q - Subscript[$CellContext`Y, 3] + 
    Subscript[$CellContext`Y, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169856662*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"d3a800c3-27a6-4077-b771-2d89ad528060"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"2", " ", "\<\"B\"\>", " ", "m"}], "-", 
    RowBox[{"\[ImaginaryI]", " ", "\<\"B\"\>", " ", "Q"}], "+", 
    RowBox[{"\<\"E\"\>", " ", 
     SubscriptBox["X", "5"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "3"]}], "+", 
    RowBox[{
     SubscriptBox["X", "1"], " ", 
     SubscriptBox["Y", "4"]}], "+", 
    RowBox[{
     SubscriptBox["X", "2"], " ", 
     SubscriptBox["Y", "4"]}]}]}],
  SequenceForm[
  "BF couplings: ", 2 "B" $CellContext`m + Complex[0, -1] "B" $CellContext`Q + 
   "E" Subscript[$CellContext`X, 5] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 3] + 
   Subscript[$CellContext`X, 1] Subscript[$CellContext`Y, 4] + 
   Subscript[$CellContext`X, 2] Subscript[$CellContext`Y, 4]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.000284169856986*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"e7dd5791-6725-42cc-87d8-7d818ac7456e"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000283248868235*^9, 4.000283290731275*^9, 
  4.000283897497058*^9, 4.00028416985721*^9},
 CellLabel->
  "During evaluation of \
In[1599]:=",ExpressionUUID->"dd17cc8c-f57d-491c-a6ce-0cccb432d766"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Globally Ugly Quivers", "Subsection",
 CellChangeTimes->{{3.995072349345375*^9, 3.995072349963415*^9}, {
  3.9950724182239723`*^9, 
  3.995072440694477*^9}},ExpressionUUID->"69bf423c-c31d-47e3-977e-\
d3dc1c9a5055"],

Cell[CellGroupData[{

Cell["Magnetic Dualization", "Subsubsection",
 CellChangeTimes->{{3.906097760195992*^9, 3.906097761762043*^9}, 
   3.907649230872877*^9, {3.9076494473881474`*^9, 3.907649450961767*^9}, {
   3.907662410790257*^9, 3.907662441056334*^9}, {3.913557041968944*^9, 
   3.9135570521408043`*^9}, {3.9950723976323023`*^9, 
   3.9950724022929688`*^9}},ExpressionUUID->"68efdf38-2363-432b-a54b-\
5187f7ada3f1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Input", " ", "parameters"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Flavor", " ", "ranks"}], " ", "*)"}], 
  "                                                    ", 
  RowBox[{
   RowBox[{
    RowBox[{"Nf", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Gauge", " ", "ranks"}], " ", "*)"}], 
   "                                                      ", 
   RowBox[{
    RowBox[{"Nc", "=", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Either", " ", "\"\<Electric\>\"", " ", "or", " ", "\"\<Magnetic\>\""}], 
    " ", "*)"}], "        ", 
   RowBox[{
    RowBox[{"dualizationType", "=", "\"\<Magnetic\>\""}], ";"}], "        ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Either", " ", "True", " ", "or", " ", "False"}], " ", "*)"}], 
   "                                 ", 
   RowBox[{
    RowBox[{"prescribedOrder", "=", "True"}], ";"}], "                      ",
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Dualize", " ", "the", " ", "quiver"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"result", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"DualizeQuiver", "[", "dualizationType", "]"}], "[", 
       RowBox[{"Nf", ",", "Nc", ",", "\"\<B\>\"", ",", "\"\<E\>\""}], "]"}], 
      "[", "prescribedOrder", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.907655588354664*^9, 3.907655629210923*^9}, {
   3.907655741807925*^9, 3.9076557497068443`*^9}, {3.9076559149520187`*^9, 
   3.907655916132386*^9}, {3.907655946406311*^9, 3.907655953001638*^9}, {
   3.908226856081868*^9, 3.908226856317858*^9}, {3.908248198964074*^9, 
   3.908248204429224*^9}, {3.908250076955368*^9, 3.9082501373569736`*^9}, {
   3.908967059431108*^9, 3.9089670640294647`*^9}, {3.950507980172688*^9, 
   3.950508006644705*^9}, {3.950508909674925*^9, 3.950508953289111*^9}, {
   3.950509448554631*^9, 3.950509483223796*^9}, {3.950509561617889*^9, 
   3.950509601383218*^9}, {3.9505096371324472`*^9, 3.950509648865398*^9}, {
   3.95050995581768*^9, 3.950510148144112*^9}, {3.950517678430598*^9, 
   3.950517683886118*^9}, {3.950518716491845*^9, 3.9505187190190268`*^9}, {
   3.9505188191246777`*^9, 3.950518823621664*^9}, {3.950518933879247*^9, 
   3.9505189362573853`*^9}, {3.950519199584509*^9, 3.950519202330624*^9}, {
   3.950519521078146*^9, 3.950519541509032*^9}, {3.950519603101975*^9, 
   3.950519615331079*^9}, {3.950519655855*^9, 3.950519658381303*^9}, {
   3.950519750299416*^9, 3.950519802456717*^9}, {3.950519835202723*^9, 
   3.950519858715193*^9}, {3.9505229816247063`*^9, 3.950523005835113*^9}, {
   3.950523317621585*^9, 3.9505233194468927`*^9}, {3.9505234618012247`*^9, 
   3.950523472498128*^9}, {3.9505982107896233`*^9, 3.950598252199459*^9}, {
   3.950598810806962*^9, 3.950598834562387*^9}, {3.950598999829566*^9, 
   3.9505990445596457`*^9}, {3.950599091799076*^9, 3.950599116170171*^9}, {
   3.950601273273267*^9, 3.950601274975503*^9}, {3.950601435562615*^9, 
   3.950601437685501*^9}, {3.9506041181943913`*^9, 3.950604124349904*^9}, {
   3.950604165827398*^9, 3.950604172054689*^9}, {3.950604220342051*^9, 
   3.950604262363845*^9}, {3.950605293903571*^9, 3.950605296831596*^9}, {
   3.9506058477722893`*^9, 3.950605858797866*^9}, {3.9506059070329247`*^9, 
   3.950605918691674*^9}, 3.950606033049996*^9, {3.950606850700366*^9, 
   3.950606853731259*^9}, {3.950607370202057*^9, 3.9506074006002703`*^9}, {
   3.9506113943849373`*^9, 3.950611398530223*^9}, {3.950615478191215*^9, 
   3.950615497802043*^9}, {3.9506155435727873`*^9, 3.950615610949568*^9}, {
   3.9506156474010553`*^9, 3.950615757336665*^9}, {3.950615879436968*^9, 
   3.950615881893498*^9}, {3.950616078914262*^9, 3.950616081311852*^9}, {
   3.950616220703673*^9, 3.950616223932684*^9}, {3.950617028369081*^9, 
   3.950617041437598*^9}, {3.950620529048476*^9, 3.950620531691912*^9}, {
   3.950620564181068*^9, 3.950620596482082*^9}, {3.950620653129299*^9, 
   3.950620653738095*^9}, {3.950620701145708*^9, 3.950620720689825*^9}, {
   3.950620772641341*^9, 3.9506207943944607`*^9}, {3.950772564336287*^9, 
   3.950772567650763*^9}, {3.950772617259335*^9, 3.9507726174836187`*^9}, 
   3.950791133551258*^9, {3.950791302286588*^9, 3.950791302799904*^9}, {
   3.950791440928729*^9, 3.950791466931464*^9}, {3.950791688849504*^9, 
   3.950791691988524*^9}, {3.9507918793677893`*^9, 3.950791896295884*^9}, {
   3.950792497343668*^9, 3.950792497560421*^9}, {3.9507928451250257`*^9, 
   3.950792869448743*^9}, {3.950794102789608*^9, 3.9507941062298594`*^9}, {
   3.950794211821991*^9, 3.950794219972497*^9}, {3.9507954510745497`*^9, 
   3.95079545135528*^9}, {3.950795887586239*^9, 3.950795887825676*^9}, {
   3.95079596207277*^9, 3.95079596215901*^9}, {3.950796017855739*^9, 
   3.9507960179696817`*^9}, {3.9507988847807207`*^9, 3.950798886070183*^9}, {
   3.950799421401841*^9, 3.950799422831143*^9}, {3.95080000795465*^9, 
   3.950800008046268*^9}, {3.950800057139619*^9, 3.950800057202365*^9}, {
   3.950800124309763*^9, 3.950800124424339*^9}, {3.950800514596901*^9, 
   3.950800539008478*^9}, {3.950801526101036*^9, 3.950801533080236*^9}, {
   3.950801671843096*^9, 3.950801672081046*^9}, {3.950802156008099*^9, 
   3.950802156093841*^9}, {3.950827318321372*^9, 3.950827321206081*^9}, {
   3.950828746607977*^9, 3.9508287510046797`*^9}, {3.95082883292939*^9, 
   3.950828833099712*^9}, {3.950838914437705*^9, 3.950838917537941*^9}, {
   3.9508693641719313`*^9, 3.950869366266459*^9}, {3.950869427971794*^9, 
   3.95086946049895*^9}, {3.950869618265019*^9, 3.950869631372148*^9}, {
   3.950869820543554*^9, 3.950869820662298*^9}, {3.950869902472954*^9, 
   3.9508699027279873`*^9}, {3.950870032856848*^9, 3.9508700379539537`*^9}, {
   3.950870337177763*^9, 3.950870339630518*^9}, {3.95087041451687*^9, 
   3.950870414627182*^9}, {3.950870705778767*^9, 3.950870706363344*^9}, {
   3.95091481540036*^9, 3.950914846420067*^9}, {3.950914933729175*^9, 
   3.950914933850443*^9}, {3.952117478888871*^9, 3.952117487929409*^9}, {
   3.952387085768951*^9, 3.952387097166527*^9}, {3.952387159384304*^9, 
   3.952387187280079*^9}, {3.9523872704645853`*^9, 3.952387271749446*^9}, {
   3.952387309326729*^9, 3.952387310516795*^9}, {3.952387452777261*^9, 
   3.952387453978356*^9}, {3.952387500110752*^9, 3.952387500770176*^9}, {
   3.952387555588866*^9, 3.952387558510454*^9}, {3.952387598540932*^9, 
   3.952387653795333*^9}, {3.952388632202531*^9, 3.952388636158002*^9}, {
   3.952389102279516*^9, 3.952389103102344*^9}, {3.952487046858423*^9, 
   3.952487100952631*^9}, {3.952487399085392*^9, 3.952487409230495*^9}, {
   3.952487686665711*^9, 3.952487686902006*^9}, {3.952488723505387*^9, 
   3.952488757092513*^9}, {3.952488983529605*^9, 3.952489004046234*^9}, {
   3.952489217845047*^9, 3.952489217982182*^9}, {3.952489389027013*^9, 
   3.9524893903825827`*^9}, {3.952489497307501*^9, 3.952489498585322*^9}, {
   3.9524918142668324`*^9, 3.952491819313787*^9}, {3.95255509957157*^9, 
   3.952555115893409*^9}, {3.952555244049564*^9, 3.952555246132856*^9}, {
   3.952772557056818*^9, 3.952772558851097*^9}, 3.952811279950581*^9, {
   3.952812005002464*^9, 3.952812014773342*^9}, {3.952812369378509*^9, 
   3.952812538658412*^9}, {3.952812736991214*^9, 3.952812754349081*^9}, 
   3.952812947791836*^9, {3.952819650397211*^9, 3.952819651435858*^9}, {
   3.952820009579739*^9, 3.952820010309888*^9}, {3.952820096327566*^9, 
   3.95282010346682*^9}, {3.952820149915125*^9, 3.952820184009182*^9}, {
   3.95283129354632*^9, 3.952831299987493*^9}, {3.9528326607762547`*^9, 
   3.95283267706076*^9}, {3.95283442715146*^9, 3.95283443671421*^9}, {
   3.95283468843655*^9, 3.952834723512003*^9}, {3.9528347724061813`*^9, 
   3.9528348072460413`*^9}, 3.952834867895294*^9, {3.95283489799432*^9, 
   3.952834949109541*^9}, {3.952834981761582*^9, 3.952835170985739*^9}, {
   3.9528352690013943`*^9, 3.952835269233356*^9}, {3.952835324012233*^9, 
   3.952835324110256*^9}, {3.952835426168682*^9, 3.952835436481243*^9}, {
   3.952835778536257*^9, 3.9528357788147173`*^9}, {3.952836086991775*^9, 
   3.952836130119677*^9}, {3.952836312071702*^9, 3.952836341997673*^9}, {
   3.952836392816465*^9, 3.952836400961932*^9}, {3.952836712810046*^9, 
   3.9528367131056*^9}, {3.952836810661778*^9, 3.9528368251484547`*^9}, {
   3.9530133744355*^9, 3.953013400594385*^9}, {3.953013493823288*^9, 
   3.953013595271393*^9}, {3.953375982181122*^9, 3.9533759834965887`*^9}, {
   3.953376159955415*^9, 3.95337616386255*^9}, {3.9533764272609453`*^9, 
   3.9533764370178223`*^9}, {3.953377731762581*^9, 3.953377732192134*^9}, {
   3.953379773154152*^9, 3.953379799263335*^9}, {3.953379927797554*^9, 
   3.953379935473044*^9}, {3.953380256591145*^9, 3.953380285836043*^9}, {
   3.953459655012865*^9, 3.953459667250616*^9}, {3.953459750293453*^9, 
   3.9534597507012997`*^9}, {3.953459789571194*^9, 3.953459789961093*^9}, {
   3.953459825620255*^9, 3.953459826038517*^9}, {3.953459868767717*^9, 
   3.953459869799101*^9}, {3.9534609027748747`*^9, 3.9534609032348123`*^9}, {
   3.953460976840266*^9, 3.953460977848895*^9}, {3.953462437554885*^9, 
   3.953462438026445*^9}, {3.953462674368911*^9, 3.953462674778856*^9}, {
   3.953773133440502*^9, 3.953773134558213*^9}, {3.953774047942926*^9, 
   3.953774056685598*^9}, {3.953774091472705*^9, 3.953774091536334*^9}, {
   3.95377458712827*^9, 3.953774599570758*^9}, {3.9537746897068863`*^9, 
   3.9537746916391087`*^9}, {3.953776564547019*^9, 3.953776565964518*^9}, {
   3.953777739723195*^9, 3.953777740625643*^9}, {3.953778721636279*^9, 
   3.953778726814097*^9}, {3.953779358777972*^9, 3.953779359609523*^9}, {
   3.953779892719022*^9, 3.953779892925507*^9}, {3.953883467051303*^9, 
   3.953883467490947*^9}, {3.95389756967809*^9, 3.953897574597256*^9}, {
   3.956355312514595*^9, 3.956355338905551*^9}, {3.956355476403187*^9, 
   3.956355513661993*^9}, {3.956355562204221*^9, 3.956355641513256*^9}, {
   3.95635569068027*^9, 3.956355771538074*^9}, {3.9563619234554777`*^9, 
   3.956361959404038*^9}, {3.95636202495072*^9, 3.956362025189774*^9}, {
   3.957415193581195*^9, 3.957415193943471*^9}, {3.957416222907893*^9, 
   3.957416227593259*^9}, {3.957429403725095*^9, 3.95742940390429*^9}, {
   3.957555792524783*^9, 3.95755579453719*^9}, {3.95775319137606*^9, 
   3.9577531916917133`*^9}, {3.957753892883046*^9, 3.957753893918846*^9}, {
   3.957854395580997*^9, 3.957854395662715*^9}, {3.957857963532042*^9, 
   3.957857965440198*^9}, {3.957917977977649*^9, 3.9579179790296087`*^9}, {
   3.95791995074842*^9, 3.957919957332833*^9}, {3.957920006281411*^9, 
   3.957920033722536*^9}, {3.957920105388022*^9, 3.957920111156003*^9}, 
   3.957938873879889*^9, 3.958088170836912*^9, {3.99498541718721*^9, 
   3.9949854180942583`*^9}, {3.994986279177605*^9, 3.994986343945866*^9}, {
   3.995162317456753*^9, 3.9951623384024687`*^9}, {3.99516237319061*^9, 
   3.995162403523488*^9}, {3.9951625845334063`*^9, 3.995162589896937*^9}, {
   3.995162798161229*^9, 3.9951628063845587`*^9}, {4.000186670502193*^9, 
   4.000186673490528*^9}, {4.000208839854066*^9, 4.0002088452946715`*^9}, {
   4.000209400960579*^9, 4.000209431160329*^9}, {4.0002658415861287`*^9, 
   4.000266114011021*^9}, {4.00026664109411*^9, 4.000266643819779*^9}, {
   4.00026669084682*^9, 4.0002667533687787`*^9}, {4.000270625533654*^9, 
   4.000270742797591*^9}, {4.000270783546296*^9, 4.000270793354441*^9}},
 CellLabel->
  "In[1604]:=",ExpressionUUID->"22a9419f-6394-4696-92ec-dd626d50c4d9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n\"\>", "\[InvisibleSpace]", "\<\"ORIGINAL THEORY\"\>"}],
  SequenceForm["\n", "ORIGINAL THEORY"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270793828107*^9, 4.000283258464438*^9, 
  4.0002832957168827`*^9, 4.000283906158996*^9, 4.000284169864992*^9},
 CellLabel->
  "During evaluation of \
In[1604]:=",ExpressionUUID->"142d565c-a4c7-4790-8e3a-f294151ab699"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000270793828107*^9, 4.000283258464438*^9, 
  4.0002832957168827`*^9, 4.000283906158996*^9, 4.0002841698652353`*^9},
 CellLabel->
  "During evaluation of \
In[1604]:=",ExpressionUUID->"fdecbb66-4719-4be6-b883-0344a5eb6e4c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[Rho]\\), \
\\(\[Sigma]\\)]\\)[SU(N),\\!\\(\\*SubscriptBox[\\(N\\), \\(L\\)]\\)=\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\"] theory with \"\>"}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[\(C\), \(\[Rho]\), \
\(\[Sigma]\)]\)[SU(N),\!\(\*SubscriptBox[\(N\), \(L\)]\)=", 3, 
   "] theory with "],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270793828107*^9, 4.000283258464438*^9, 
  4.0002832957168827`*^9, 4.000283906158996*^9, 4.000284169865563*^9},
 CellLabel->
  "During evaluation of \
In[1604]:=",ExpressionUUID->"d278c89c-c988-4544-9bc0-5821c3db54cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["N = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270793828107*^9, 4.000283258464438*^9, 
  4.0002832957168827`*^9, 4.000283906158996*^9, 4.000284169865896*^9},
 CellLabel->
  "During evaluation of \
In[1604]:=",ExpressionUUID->"023e19c0-483f-484a-b756-555f01bff542"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["\[Rho] = ", {1, 1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270793828107*^9, 4.000283258464438*^9, 
  4.0002832957168827`*^9, 4.000283906158996*^9, 4.000284169866089*^9},
 CellLabel->
  "During evaluation of \
In[1604]:=",ExpressionUUID->"937982c9-7f56-4218-b530-cd648b25ba1f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "4", "}"}]}],
  SequenceForm["\[Sigma] = ", {4}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270793828107*^9, 4.000283258464438*^9, 
  4.0002832957168827`*^9, 4.000283906158996*^9, 4.00028416986629*^9},
 CellLabel->
  "During evaluation of \
In[1604]:=",ExpressionUUID->"8712b0d9-6472-4137-9c0d-0989965bfb49"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], Arrowheads[Medium], 
     {Arrowheads[0.], 
      ArrowBox[{{1.9345364052843808`, 1.131645175305612}, {
       2.6679423046572035`, 0.5660756764514379}}, 0.11576869930416618`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2.6679423046572035`, 0.5660756764514379}, {
       1.9337893595363087`, 0.}}, 0.11576869930416618`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.9337893595363087`, 0.}, {1.0669386393918627`, 
       0.5661305100158858}}, 0.11576869930416618`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.0669386393918627`, 0.5661305100158858}, {0., 
       0.5661996385435258}}, 0.11576869930416618`]}, {
      ArrowBox[{{1.0669386393918627`, 0.5661305100158858}, {
       1.9345364052843808`, 1.131645175305612}}, 0.11576869930416618`], 
      InsetBox[
       StyleBox["\<\"B\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {1.5007375223381216, 0.8488878426607489}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
      {GrayLevel[1], 
       DiskBox[{1.9345364052843808`, 1.131645175305612}, 
        0.11576869930416618]}, InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.9345364052843808, 1.131645175305612},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{2.6679423046572035`, 0.5660756764514379}, 
        0.11576869930416618]}, InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2.6679423046572035, 0.5660756764514379},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], DiskBox[{1.9337893595363087`, 0.}, 0.11576869930416618]},
       InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.9337893595363087, 0.},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[1], Thickness[0.01]}], 
       DiskBox[{1.0669386393918627`, 0.5661305100158858}, 
        0.11576869930416618]}, InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.0669386393918627, 0.5661305100158858},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{-0.10214885913712894, 0.4640507794063969}, \
{0.10214885913712894, 0.6683484976806547}]}, InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 0.5661996385435258},
       BaseStyle->"Graphics"]}}}, {InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "1"], "-", 
       SubscriptBox["Y", "2"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.9345364052843808, 1.131645175305612}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "2"], "-", 
       SubscriptBox["Y", "3"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {2.6679423046572035, 0.5660756764514379}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "3"], "-", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], Offset[{0, -35}, {1.9337893595363087, 0.}]], 
    InsetBox[
     StyleBox[
      RowBox[{"\<\"E\"\>", "-", 
       SubscriptBox["Y", "1"], "+", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.0669386393918627, 0.5661305100158858}]]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->300]], "Print",
 CellChangeTimes->{4.000270793828107*^9, 4.000283258464438*^9, 
  4.0002832957168827`*^9, 4.000283906158996*^9, 4.000284169881669*^9},
 CellLabel->
  "During evaluation of \
In[1604]:=",ExpressionUUID->"5d9bd5a5-4b01-4b9f-82fa-2374519d21a4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    SubscriptBox["X", "1"], "}"}]}],
  SequenceForm["Flavors on node ", 4, ": ", {
    Subscript[$CellContext`X, 1]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270793828107*^9, 4.000283258464438*^9, 
  4.0002832957168827`*^9, 4.000283906158996*^9, 4.0002841698826637`*^9},
 CellLabel->
  "During evaluation of \
In[1604]:=",ExpressionUUID->"85028f71-65d9-445b-a51d-9096340c8597"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{"3", " ", "\<\"B\"\>", " ", 
    SubscriptBox["Y", "1"]}]}],
  SequenceForm["BF couplings: ", 3 "B" Subscript[$CellContext`Y, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270793828107*^9, 4.000283258464438*^9, 
  4.0002832957168827`*^9, 4.000283906158996*^9, 4.000284169882886*^9},
 CellLabel->
  "During evaluation of \
In[1604]:=",ExpressionUUID->"a611d805-a98e-40d9-b46b-bdf3462253f1"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000270793828107*^9, 4.000283258464438*^9, 
  4.0002832957168827`*^9, 4.000283906158996*^9, 4.000284169883078*^9},
 CellLabel->
  "During evaluation of \
In[1604]:=",ExpressionUUID->"2530ca40-de7d-4f2e-9205-045dda51cfd4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n\\n\"\>", 
   "\[InvisibleSpace]", "\<\"MAGNETIC DUAL THEORIES\"\>"}],
  SequenceForm["\n\n", "MAGNETIC DUAL THEORIES"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270793828107*^9, 4.000283258464438*^9, 
  4.0002832957168827`*^9, 4.000283906158996*^9, 4.000284169883284*^9},
 CellLabel->
  "During evaluation of \
In[1604]:=",ExpressionUUID->"9acba0c6-5383-4c7a-86e0-9eb61a351151"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of frames: \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["# of frames: ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270793828107*^9, 4.000283258464438*^9, 
  4.0002832957168827`*^9, 4.000283906158996*^9, 4.000284169883478*^9},
 CellLabel->
  "During evaluation of \
In[1604]:=",ExpressionUUID->"655fbd06-caaf-47ea-bfb3-4c88848a4038"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000270793828107*^9, 4.000283258464438*^9, 
  4.0002832957168827`*^9, 4.000283906158996*^9, 4.000284169883667*^9},
 CellLabel->
  "During evaluation of \
In[1604]:=",ExpressionUUID->"f8fa4aef-cd57-4a13-bab8-7fc1cbd50a9d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[Rho]\\), \
\\(\[Sigma]\\)]\\)[SU(N),\\!\\(\\*SubscriptBox[\\(N\\), \\(L\\)]\\)=\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\"] theory with \"\>"}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[\(C\), \(\[Rho]\), \
\(\[Sigma]\)]\)[SU(N),\!\(\*SubscriptBox[\(N\), \(L\)]\)=", 3, 
   "] theory with "],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270793828107*^9, 4.000283258464438*^9, 
  4.0002832957168827`*^9, 4.000283906158996*^9, 4.000284169883877*^9},
 CellLabel->
  "During evaluation of \
In[1604]:=",ExpressionUUID->"8153d69d-0257-4522-97a3-f6c4368d3288"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["N = ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270793828107*^9, 4.000283258464438*^9, 
  4.0002832957168827`*^9, 4.000283906158996*^9, 4.000284169884156*^9},
 CellLabel->
  "During evaluation of \
In[1604]:=",ExpressionUUID->"fb150301-0971-4ba4-9a1a-3b50948d4f09"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "4", "}"}]}],
  SequenceForm["\[Rho] = ", {4}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270793828107*^9, 4.000283258464438*^9, 
  4.0002832957168827`*^9, 4.000283906158996*^9, 4.000284169884349*^9},
 CellLabel->
  "During evaluation of \
In[1604]:=",ExpressionUUID->"fd17780a-aaa9-4a19-91f1-ea9374d39f4a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["\[Sigma] = ", {1, 1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270793828107*^9, 4.000283258464438*^9, 
  4.0002832957168827`*^9, 4.000283906158996*^9, 4.000284169884571*^9},
 CellLabel->
  "During evaluation of \
In[1604]:=",ExpressionUUID->"6b728dda-14b1-4cfb-90e4-97db1a4407ca"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], Arrowheads[Medium], 
     {Arrowheads[0.], 
      ArrowBox[{{1., 0.}, {0., 1.2246467991473532`*^-16}}, 0.15]}, {
      ArrowBox[BezierCurveBox[{{1., 0.}, {1.0884792554677603`, 
        0.1907835323853024}, {1.2873577330053512`, 0.24717977484589673`}, {
        1.4145283574798084`, 0.1882226960710236}, {
        1.4145283574798089`, -0.18822269607102265`}, {
        1.2873577330053516`, -0.2471797748458961}, {
        1.0884792554677607`, -0.19078353238530207`}, {1., 0.}},
        SplineDegree->7], 0.15], InsetBox[
       StyleBox["\<\"E\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {1.5, 3.95368987577237*^-16}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
      {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[1], Thickness[0.01]}], 
       DiskBox[{1., 0.}, 0.15]}, InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1., 0.},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       RectangleBox[{-0.13235295, -0.13235294999999989}, \
{0.13235295, 0.1323529500000001}]}, InsetBox[
       StyleBox["4",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 1.2246467991473532*^-16},
       BaseStyle->"Graphics"]}}}, InsetBox[
    StyleBox["\<\"B\"\>",
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontSize->10,
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]], Offset[{0, -35}, {1., 0.}]]},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->300]], "Print",
 CellChangeTimes->{4.000270793828107*^9, 4.000283258464438*^9, 
  4.0002832957168827`*^9, 4.000283906158996*^9, 4.0002841698947277`*^9},
 CellLabel->
  "During evaluation of \
In[1604]:=",ExpressionUUID->"ea20d51e-1523-4c9f-9fae-a320a27d78d5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors on node \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Y", "4"], ",", 
     SubscriptBox["Y", "3"], ",", 
     SubscriptBox["Y", "2"], ",", 
     SubscriptBox["Y", "1"]}], "}"}]}],
  SequenceForm["Flavors on node ", 1, ": ", {
    Subscript[$CellContext`Y, 4], 
    Subscript[$CellContext`Y, 3], 
    Subscript[$CellContext`Y, 2], 
    Subscript[$CellContext`Y, 1]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270793828107*^9, 4.000283258464438*^9, 
  4.0002832957168827`*^9, 4.000283906158996*^9, 4.000284169895451*^9},
 CellLabel->
  "During evaluation of \
In[1604]:=",ExpressionUUID->"a9121e31-f06d-40c8-bf69-356b41c8e67f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{"3", " ", "\<\"E\"\>", " ", 
    SubscriptBox["X", "1"]}]}],
  SequenceForm["BF couplings: ", 3 "E" Subscript[$CellContext`X, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270793828107*^9, 4.000283258464438*^9, 
  4.0002832957168827`*^9, 4.000283906158996*^9, 4.0002841698957453`*^9},
 CellLabel->
  "During evaluation of \
In[1604]:=",ExpressionUUID->"784c421f-de7e-498d-b402-a1c2b8170e96"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000270793828107*^9, 4.000283258464438*^9, 
  4.0002832957168827`*^9, 4.000283906158996*^9, 4.000284169895974*^9},
 CellLabel->
  "During evaluation of \
In[1604]:=",ExpressionUUID->"c548e8e7-af47-4c68-bfb5-18abf5c1a653"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Globally Bad Quivers", "Subsection",
 CellChangeTimes->{{3.995072349345375*^9, 3.995072349963415*^9}, {
  3.9950724182239723`*^9, 
  3.995072439982388*^9}},ExpressionUUID->"2bd3d4ba-e454-45b3-bf0c-\
ec2749241546"],

Cell[CellGroupData[{

Cell["Electric Dualization", "Subsubsection",
 CellChangeTimes->{{3.906097760195992*^9, 3.906097761762043*^9}, 
   3.907649230872877*^9, {3.9076494473881474`*^9, 3.907649450961767*^9}, {
   3.907662410790257*^9, 3.90766241881476*^9}, {3.9135570323442*^9, 
   3.9135570389830008`*^9}, {3.995072383514748*^9, 
   3.995072383766156*^9}},ExpressionUUID->"84ce01d1-0bb0-4ede-ba23-\
0655c9d319de"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Input", " ", "parameters"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Flavor", " ", "ranks"}], " ", "*)"}], 
  "                                                    ", 
  RowBox[{
   RowBox[{
    RowBox[{"Nf", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Gauge", " ", "ranks"}], " ", "*)"}], 
   "                                                      ", 
   RowBox[{
    RowBox[{"Nc", "=", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Either", " ", "\"\<Electric\>\"", " ", "or", " ", "\"\<Magnetic\>\""}], 
    " ", "*)"}], "        ", 
   RowBox[{
    RowBox[{"dualizationType", "=", "\"\<Electric\>\""}], ";"}], "        ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Either", " ", "True", " ", "or", " ", "False"}], " ", "*)"}], 
   "                                 ", 
   RowBox[{
    RowBox[{"prescribedOrder", "=", "True"}], ";"}], "                      ",
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Dualize", " ", "the", " ", "quiver"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"result", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"DualizeQuiver", "[", "dualizationType", "]"}], "[", 
       RowBox[{"Nf", ",", "Nc", ",", "\"\<B\>\"", ",", "\"\<E\>\""}], "]"}], 
      "[", "prescribedOrder", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.907655588354664*^9, 3.907655629210923*^9}, {
   3.907655741807925*^9, 3.9076557497068443`*^9}, {3.9076559149520187`*^9, 
   3.907655916132386*^9}, {3.907655946406311*^9, 3.907655953001638*^9}, {
   3.908226856081868*^9, 3.908226856317858*^9}, {3.908248198964074*^9, 
   3.908248204429224*^9}, {3.908250076955368*^9, 3.9082501373569736`*^9}, {
   3.908967059431108*^9, 3.9089670640294647`*^9}, {3.950507980172688*^9, 
   3.950508006644705*^9}, {3.950508909674925*^9, 3.950508953289111*^9}, {
   3.950509448554631*^9, 3.950509483223796*^9}, {3.950509561617889*^9, 
   3.950509601383218*^9}, {3.9505096371324472`*^9, 3.950509648865398*^9}, {
   3.95050995581768*^9, 3.950510148144112*^9}, {3.950517678430598*^9, 
   3.950517683886118*^9}, {3.950518716491845*^9, 3.9505187190190268`*^9}, {
   3.9505188191246777`*^9, 3.950518823621664*^9}, {3.950518933879247*^9, 
   3.9505189362573853`*^9}, {3.950519199584509*^9, 3.950519202330624*^9}, {
   3.950519521078146*^9, 3.950519541509032*^9}, {3.950519603101975*^9, 
   3.950519615331079*^9}, {3.950519655855*^9, 3.950519658381303*^9}, {
   3.950519750299416*^9, 3.950519802456717*^9}, {3.950519835202723*^9, 
   3.950519858715193*^9}, {3.9505229816247063`*^9, 3.950523005835113*^9}, {
   3.950523317621585*^9, 3.9505233194468927`*^9}, {3.9505234618012247`*^9, 
   3.950523472498128*^9}, {3.9505982107896233`*^9, 3.950598252199459*^9}, {
   3.950598810806962*^9, 3.950598834562387*^9}, {3.950598999829566*^9, 
   3.9505990445596457`*^9}, {3.950599091799076*^9, 3.950599116170171*^9}, {
   3.950601273273267*^9, 3.950601274975503*^9}, {3.950601435562615*^9, 
   3.950601437685501*^9}, {3.9506041181943913`*^9, 3.950604124349904*^9}, {
   3.950604165827398*^9, 3.950604172054689*^9}, {3.950604220342051*^9, 
   3.950604262363845*^9}, {3.950605293903571*^9, 3.950605296831596*^9}, {
   3.9506058477722893`*^9, 3.950605858797866*^9}, {3.9506059070329247`*^9, 
   3.950605918691674*^9}, 3.950606033049996*^9, {3.950606850700366*^9, 
   3.950606853731259*^9}, {3.950607370202057*^9, 3.9506074006002703`*^9}, {
   3.9506113943849373`*^9, 3.950611398530223*^9}, {3.950615478191215*^9, 
   3.950615497802043*^9}, {3.9506155435727873`*^9, 3.950615610949568*^9}, {
   3.9506156474010553`*^9, 3.950615757336665*^9}, {3.950615879436968*^9, 
   3.950615881893498*^9}, {3.950616078914262*^9, 3.950616081311852*^9}, {
   3.950616220703673*^9, 3.950616223932684*^9}, {3.950617028369081*^9, 
   3.950617041437598*^9}, {3.950620529048476*^9, 3.950620531691912*^9}, {
   3.950620564181068*^9, 3.950620596482082*^9}, {3.950620653129299*^9, 
   3.950620653738095*^9}, {3.950620701145708*^9, 3.950620720689825*^9}, {
   3.950620772641341*^9, 3.9506207943944607`*^9}, {3.950772564336287*^9, 
   3.950772567650763*^9}, {3.950772617259335*^9, 3.9507726174836187`*^9}, 
   3.950791133551258*^9, {3.950791302286588*^9, 3.950791302799904*^9}, {
   3.950791440928729*^9, 3.950791466931464*^9}, {3.950791688849504*^9, 
   3.950791691988524*^9}, {3.9507918793677893`*^9, 3.950791896295884*^9}, {
   3.950792497343668*^9, 3.950792497560421*^9}, {3.9507928451250257`*^9, 
   3.950792869448743*^9}, {3.950794102789608*^9, 3.9507941062298594`*^9}, {
   3.950794211821991*^9, 3.950794219972497*^9}, {3.9507954510745497`*^9, 
   3.95079545135528*^9}, {3.950795887586239*^9, 3.950795887825676*^9}, {
   3.95079596207277*^9, 3.95079596215901*^9}, {3.950796017855739*^9, 
   3.9507960179696817`*^9}, {3.9507988847807207`*^9, 3.950798886070183*^9}, {
   3.950799421401841*^9, 3.950799422831143*^9}, {3.95080000795465*^9, 
   3.950800008046268*^9}, {3.950800057139619*^9, 3.950800057202365*^9}, {
   3.950800124309763*^9, 3.950800124424339*^9}, {3.950800514596901*^9, 
   3.950800539008478*^9}, {3.950801526101036*^9, 3.950801533080236*^9}, {
   3.950801671843096*^9, 3.950801672081046*^9}, {3.950802156008099*^9, 
   3.950802156093841*^9}, {3.950827318321372*^9, 3.950827321206081*^9}, {
   3.950828746607977*^9, 3.9508287510046797`*^9}, {3.95082883292939*^9, 
   3.950828833099712*^9}, {3.950838914437705*^9, 3.950838917537941*^9}, {
   3.9508693641719313`*^9, 3.950869366266459*^9}, {3.950869427971794*^9, 
   3.95086946049895*^9}, {3.950869618265019*^9, 3.950869631372148*^9}, {
   3.950869820543554*^9, 3.950869820662298*^9}, {3.950869902472954*^9, 
   3.9508699027279873`*^9}, {3.950870032856848*^9, 3.9508700379539537`*^9}, {
   3.950870337177763*^9, 3.950870339630518*^9}, {3.95087041451687*^9, 
   3.950870414627182*^9}, {3.950870705778767*^9, 3.950870706363344*^9}, {
   3.95091481540036*^9, 3.950914846420067*^9}, {3.950914933729175*^9, 
   3.950914933850443*^9}, {3.952117478888871*^9, 3.952117487929409*^9}, {
   3.952387085768951*^9, 3.952387097166527*^9}, {3.952387159384304*^9, 
   3.952387187280079*^9}, {3.9523872704645853`*^9, 3.952387271749446*^9}, {
   3.952387309326729*^9, 3.952387310516795*^9}, {3.952387452777261*^9, 
   3.952387453978356*^9}, {3.952387500110752*^9, 3.952387500770176*^9}, {
   3.952387555588866*^9, 3.952387558510454*^9}, {3.952387598540932*^9, 
   3.952387653795333*^9}, {3.952388632202531*^9, 3.952388636158002*^9}, {
   3.952389102279516*^9, 3.952389103102344*^9}, {3.952487046858423*^9, 
   3.952487100952631*^9}, {3.952487399085392*^9, 3.952487409230495*^9}, {
   3.952487686665711*^9, 3.952487686902006*^9}, {3.952488723505387*^9, 
   3.952488757092513*^9}, {3.952488983529605*^9, 3.952489004046234*^9}, {
   3.952489217845047*^9, 3.952489217982182*^9}, {3.952489389027013*^9, 
   3.9524893903825827`*^9}, {3.952489497307501*^9, 3.952489498585322*^9}, {
   3.9524918142668324`*^9, 3.952491819313787*^9}, {3.95255509957157*^9, 
   3.952555115893409*^9}, {3.952555244049564*^9, 3.952555246132856*^9}, {
   3.952772557056818*^9, 3.952772558851097*^9}, 3.952811279950581*^9, {
   3.952812005002464*^9, 3.952812014773342*^9}, {3.952812369378509*^9, 
   3.952812538658412*^9}, {3.952812736991214*^9, 3.952812754349081*^9}, 
   3.952812947791836*^9, {3.952819650397211*^9, 3.952819651435858*^9}, {
   3.952820009579739*^9, 3.952820010309888*^9}, {3.952820096327566*^9, 
   3.95282010346682*^9}, {3.952820149915125*^9, 3.952820184009182*^9}, {
   3.95283129354632*^9, 3.952831299987493*^9}, {3.9528326607762547`*^9, 
   3.95283267706076*^9}, {3.95283442715146*^9, 3.95283443671421*^9}, {
   3.95283468843655*^9, 3.952834723512003*^9}, {3.9528347724061813`*^9, 
   3.9528348072460413`*^9}, 3.952834867895294*^9, {3.95283489799432*^9, 
   3.952834949109541*^9}, {3.952834981761582*^9, 3.952835170985739*^9}, {
   3.9528352690013943`*^9, 3.952835269233356*^9}, {3.952835324012233*^9, 
   3.952835324110256*^9}, {3.952835426168682*^9, 3.952835436481243*^9}, {
   3.952835778536257*^9, 3.9528357788147173`*^9}, {3.952836086991775*^9, 
   3.952836130119677*^9}, {3.952836312071702*^9, 3.952836341997673*^9}, {
   3.952836392816465*^9, 3.952836400961932*^9}, {3.952836712810046*^9, 
   3.9528367131056*^9}, {3.952836810661778*^9, 3.9528368251484547`*^9}, {
   3.9530133744355*^9, 3.953013400594385*^9}, {3.953013493823288*^9, 
   3.953013595271393*^9}, {3.953375982181122*^9, 3.9533759834965887`*^9}, {
   3.953376159955415*^9, 3.95337616386255*^9}, {3.9533764272609453`*^9, 
   3.9533764370178223`*^9}, {3.953377731762581*^9, 3.953377732192134*^9}, {
   3.953379773154152*^9, 3.953379799263335*^9}, {3.953379927797554*^9, 
   3.953379935473044*^9}, {3.953380256591145*^9, 3.953380285836043*^9}, {
   3.953459655012865*^9, 3.953459667250616*^9}, {3.953459750293453*^9, 
   3.9534597507012997`*^9}, {3.953459789571194*^9, 3.953459789961093*^9}, {
   3.953459825620255*^9, 3.953459826038517*^9}, {3.953459868767717*^9, 
   3.953459869799101*^9}, {3.9534609027748747`*^9, 3.9534609032348123`*^9}, {
   3.953460976840266*^9, 3.953460977848895*^9}, {3.953462437554885*^9, 
   3.953462438026445*^9}, {3.953462674368911*^9, 3.953462674778856*^9}, {
   3.953773133440502*^9, 3.953773134558213*^9}, {3.953774047942926*^9, 
   3.953774056685598*^9}, {3.953774091472705*^9, 3.953774091536334*^9}, {
   3.95377458712827*^9, 3.953774599570758*^9}, {3.9537746897068863`*^9, 
   3.9537746916391087`*^9}, {3.953776564547019*^9, 3.953776565964518*^9}, {
   3.953777739723195*^9, 3.953777740625643*^9}, {3.953778721636279*^9, 
   3.953778726814097*^9}, {3.953779358777972*^9, 3.953779359609523*^9}, {
   3.953779892719022*^9, 3.953779892925507*^9}, {3.953883467051303*^9, 
   3.953883467490947*^9}, {3.95389756967809*^9, 3.953897574597256*^9}, {
   3.956355312514595*^9, 3.956355338905551*^9}, {3.956355476403187*^9, 
   3.956355513661993*^9}, {3.956355562204221*^9, 3.956355641513256*^9}, {
   3.95635569068027*^9, 3.956355771538074*^9}, {3.9563619234554777`*^9, 
   3.956361959404038*^9}, {3.95636202495072*^9, 3.956362025189774*^9}, {
   3.957415193581195*^9, 3.957415193943471*^9}, {3.957416222907893*^9, 
   3.957416227593259*^9}, {3.957429403725095*^9, 3.95742940390429*^9}, {
   3.957555792524783*^9, 3.95755579453719*^9}, {3.95775319137606*^9, 
   3.9577531916917133`*^9}, {3.957753892883046*^9, 3.957753893918846*^9}, {
   3.957854395580997*^9, 3.957854395662715*^9}, {3.957857963532042*^9, 
   3.957857965440198*^9}, {3.957917977977649*^9, 3.9579179790296087`*^9}, {
   3.95791995074842*^9, 3.957919957332833*^9}, {3.957920006281411*^9, 
   3.957920033722536*^9}, {3.957920105388022*^9, 3.957920111156003*^9}, 
   3.957938873879889*^9, 3.958088170836912*^9, {3.99498541718721*^9, 
   3.9949854180942583`*^9}, {3.994986279177605*^9, 3.994986343945866*^9}, {
   3.995162317456753*^9, 3.9951623384024687`*^9}, {3.99516237319061*^9, 
   3.995162403523488*^9}, {3.9951625845334063`*^9, 3.995162589896937*^9}, {
   3.995162798161229*^9, 3.9951628063845587`*^9}, {4.000186670502193*^9, 
   4.000186673490528*^9}, {4.000208839854066*^9, 4.0002088452946715`*^9}, {
   4.000209400960579*^9, 4.000209431160329*^9}, {4.0002658415861287`*^9, 
   4.000266114011021*^9}, {4.00026664109411*^9, 4.000266643819779*^9}, {
   4.00026669084682*^9, 4.0002667533687787`*^9}, {4.000270625533654*^9, 
   4.000270742797591*^9}, {4.000270783546296*^9, 4.0002708162389*^9}},
 CellLabel->
  "In[1620]:=",ExpressionUUID->"89b3224d-3a16-4dd1-888c-f67fc7eefa9e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n\"\>", "\[InvisibleSpace]", "\<\"ORIGINAL THEORY\"\>"}],
  SequenceForm["\n", "ORIGINAL THEORY"],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.000284239461014*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"8ae94328-cd34-438e-8dd3-a4dab408e7e4"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.000284239461529*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"5385b1d4-3e1d-4563-b5ff-64a7b0f7d325"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[Rho]\\), \
\\(\[Sigma]\\)]\\)[SU(N),\\!\\(\\*SubscriptBox[\\(N\\), \\(L\\)]\\)=\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\"] theory with \"\>"}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[\(C\), \(\[Rho]\), \
\(\[Sigma]\)]\)[SU(N),\!\(\*SubscriptBox[\(N\), \(L\)]\)=", 3, 
   "] theory with "],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.000284239462257*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"9f02feaa-fd44-4b05-a120-3deb707f788b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["N = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.000284239462927*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"faa5b3a4-71c1-4323-80c5-3744807c723b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["\[Rho] = ", {0, 0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.000284239463297*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"3ae8692b-19e6-4cb9-94e1-8fd3269c1952"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["\[Sigma] = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.0002842394636374`*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"292e3b28-ce28-40f3-95c8-20a3fa3339f4"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], Arrowheads[Medium], 
     {Arrowheads[0.], 
      ArrowBox[{{0.0034636123882669234`, 0.}, {1.0027418141339175`, 
       0.0021061196921146053`}}, 0.12491005265190944`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.0027418141339175`, 0.0021061196921146053`}, {
       0.9993660292110147, 1.0035588370459352`}}, 0.12491005265190944`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.9993660292110147, 1.0035588370459352`}, {0., 
       0.99988085000975}}, 0.12491005265190944`]}, {
      ArrowBox[{{0., 0.99988085000975}, {0.0034636123882669234`, 0.}}, 
       0.12491005265190944`], InsetBox[
       StyleBox["\<\"B\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {0.0017318061941334617, 0.499940425004875}], 
       ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
      {GrayLevel[1], 
       DiskBox[{0.0034636123882669234`, 0.}, 0.12491005265190944]}, InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.0034636123882669234, 0.},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{1.0027418141339175`, 0.0021061196921146053`}, 
        0.12491005265190944]}, InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.0027418141339175, 0.0021061196921146053},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{0.9993660292110147, 1.0035588370459352`}, 
        0.12491005265190944]}, InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.9993660292110147, 1.0035588370459352},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[1], Thickness[0.01]}], 
       DiskBox[{0., 0.99988085000975}, 0.12491005265190944]}, InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 0.99988085000975},
       BaseStyle->"Graphics"]}}}, {InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "1"], "-", 
       SubscriptBox["Y", "2"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], Offset[{0, -35}, {0.0034636123882669234, 0.}]], 
    InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "2"], "-", 
       SubscriptBox["Y", "3"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.0027418141339175, 0.0021061196921146053}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "3"], "-", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {0.9993660292110147, 1.0035588370459352}]], InsetBox[
     StyleBox[
      RowBox[{"\<\"E\"\>", "-", 
       SubscriptBox["Y", "1"], "+", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], Offset[{0, -35}, {0., 0.99988085000975}]]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->260]], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.000284239483522*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"478c9832-43dd-4e51-b475-988dca0994b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{"3", " ", "\<\"B\"\>", " ", 
    SubscriptBox["Y", "1"]}]}],
  SequenceForm["BF couplings: ", 3 "B" Subscript[$CellContext`Y, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.0002842394849367`*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"e5243dbf-e7a8-4447-873c-d1cb13655818"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.000284239485248*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"a14c4307-7ca1-4b41-9bd6-0e46eac7062f"],

Cell[BoxData["\<\"This is a globally bad quiver.\"\>"], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.000284239485548*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"2aa84194-2245-4e37-b20e-26127dbd6d93"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n\\n\"\>", 
   "\[InvisibleSpace]", "\<\"ELECTRIC DUAL THEORIES\"\>"}],
  SequenceForm["\n\n", "ELECTRIC DUAL THEORIES"],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.000284239485841*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"ce99983f-fd57-4044-810f-181ea59a6e49"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of frames: \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["# of frames: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.0002842394861107`*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"0333edab-db51-4aea-976e-07a9c438b6c5"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.000284239486369*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"d4387191-3641-4d99-a74f-5bf646ae0eaf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Electric\"\>", "\[InvisibleSpace]", "\<\" dual \"\>", 
   "\[InvisibleSpace]", "1"}],
  SequenceForm["Electric", " dual ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.000284239486631*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"b6208bc3-ab65-45a6-9235-ce09df9b5143"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], Arrowheads[Medium], 
     {Arrowheads[0.], 
      ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {-0.5000000000000004, 
       0.8660254037844384}}, 0.09058666578588216]}, 
     {Arrowheads[0.], 
      ArrowBox[{{-0.5000000000000004, 
       0.8660254037844384}, {-0.866025403784439, 0.4999999999999993}}, 
       0.09058666578588216]}, 
     {Arrowheads[0.], 
      ArrowBox[{{-0.866025403784439, 
       0.4999999999999993}, {-1., -2.4492935982947064`*^-16}}, 
       0.09058666578588216]}, {
      ArrowBox[{{-1., -2.4492935982947064`*^-16}, {-0.8660254037844385, \
-0.5000000000000004}}, 0.09058666578588216], InsetBox[
       StyleBox["\<\"B\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {-0.9330127018922192, -0.25000000000000033}], 
       ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}, 
     {Arrowheads[0.], 
      ArrowBox[{{-0.8660254037844385, -0.5000000000000004}, \
{-0.49999999999999983`, -0.866025403784439}}, 0.09058666578588216]}, 
     {Arrowheads[0.], 
      ArrowBox[{{-0.49999999999999983`, -0.866025403784439}, {
       6.123233995736766*^-17, -1.}}, 0.09058666578588216]}, 
     {Arrowheads[0.], 
      ArrowBox[{{6.123233995736766*^-17, -1.}, {
       0.5000000000000003, -0.8660254037844384}}, 0.09058666578588216]}, {
      ArrowBox[{{0.5000000000000003, -0.8660254037844384}, {
       0.8660254037844387, -0.4999999999999998}}, 0.09058666578588216], 
      InsetBox[
       StyleBox["\<\"B\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {0.6830127018922195, -0.6830127018922191}], 
       ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.8660254037844387, -0.4999999999999998}, {1., 
       1.2246467991473532`*^-16}}, 0.09058666578588216]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1., 1.2246467991473532`*^-16}, {0.8660254037844386, 
       0.5000000000000003}}, 0.09058666578588216]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.8660254037844386, 0.5000000000000003}, {0.4999999999999999,
        0.8660254037844387}}, 0.09058666578588216]}, {
      ArrowBox[{{0.4999999999999999, 
       0.8660254037844387}, {-1.8369701987210297`*^-16, 1.}}, 
       0.09058666578588216], InsetBox[
       StyleBox["\<\"B\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {0.24999999999999986, 0.9330127018922194}], 
       ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[
     0.7]}], {DiskBox[{-1.8369701987210297`*^-16, 1.}, 0.09058666578588216], 
      InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {-1.8369701987210297*^-16, 1.},
       BaseStyle->"Graphics"]}, {
      DiskBox[{-0.5000000000000004, 0.8660254037844384}, 0.09058666578588216],
       InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {-0.5000000000000004, 0.8660254037844384},
       BaseStyle->"Graphics"]}, {
      DiskBox[{-0.866025403784439, 0.4999999999999993}, 0.09058666578588216], 
      InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {-0.866025403784439, 0.4999999999999993},
       BaseStyle->"Graphics"]}, {
      DiskBox[{-1., -2.4492935982947064`*^-16}, 0.09058666578588216], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {-1., -2.4492935982947064*^-16},
       BaseStyle->"Graphics"]}, {
      DiskBox[{-0.8660254037844385, -0.5000000000000004}, 
       0.09058666578588216], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {-0.8660254037844385, -0.5000000000000004},
       BaseStyle->"Graphics"]}, {
      DiskBox[{-0.49999999999999983`, -0.866025403784439}, 
       0.09058666578588216], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {-0.49999999999999983, -0.866025403784439},
       BaseStyle->"Graphics"]}, {
      DiskBox[{6.123233995736766*^-17, -1.}, 0.09058666578588216], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {6.123233995736766*^-17, -1.},
       BaseStyle->"Graphics"]}, {
      DiskBox[{0.5000000000000003, -0.8660254037844384}, 0.09058666578588216],
       InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.5000000000000003, -0.8660254037844384},
       BaseStyle->"Graphics"]}, {
      DiskBox[{0.8660254037844387, -0.4999999999999998}, 0.09058666578588216],
       InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.8660254037844387, -0.4999999999999998},
       BaseStyle->"Graphics"]}, {
      DiskBox[{1., 1.2246467991473532`*^-16}, 0.09058666578588216], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1., 1.2246467991473532*^-16},
       BaseStyle->"Graphics"]}, {
      DiskBox[{0.8660254037844386, 0.5000000000000003}, 0.09058666578588216], 
      InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.8660254037844386, 0.5000000000000003},
       BaseStyle->"Graphics"]}, {
      DiskBox[{0.4999999999999999, 0.8660254037844387}, 0.09058666578588216], 
      InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.4999999999999999, 0.8660254037844387},
       BaseStyle->"Graphics"]}}}, {InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "1"], "-", 
       SubscriptBox["Y", "2"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {-1.8369701987210297*^-16, 1.}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "2"], "-", 
       SubscriptBox["Y", "3"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {-0.5000000000000004, 0.8660254037844384}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "3"], "-", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {-0.866025403784439, 0.4999999999999993}]], InsetBox[
     StyleBox[
      RowBox[{"\<\"E\"\>", "-", 
       SubscriptBox["Y", "1"], "+", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {-1., -2.4492935982947064*^-16}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "1"], "-", 
       SubscriptBox["Y", "2"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {-0.8660254037844385, -0.5000000000000004}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "2"], "-", 
       SubscriptBox["Y", "3"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {-0.49999999999999983, -0.866025403784439}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "3"], "-", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], Offset[{0, -35}, {6.123233995736766*^-17, -1.}]],
     InsetBox[
     StyleBox[
      RowBox[{"\<\"E\"\>", "-", 
       SubscriptBox["Y", "1"], "+", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {0.5000000000000003, -0.8660254037844384}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "1"], "-", 
       SubscriptBox["Y", "2"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {0.8660254037844387, -0.4999999999999998}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "2"], "-", 
       SubscriptBox["Y", "3"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], Offset[{0, -35}, {1., 1.2246467991473532*^-16}]],
     InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "3"], "-", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {0.8660254037844386, 0.5000000000000003}]], InsetBox[
     StyleBox[
      RowBox[{"\<\"E\"\>", "-", 
       SubscriptBox["Y", "1"], "+", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {0.4999999999999999, 0.8660254037844387}]]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->650]], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.000284239502698*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"84e1b493-27af-48c4-823f-4a90d03d0b80"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{"3", " ", "\<\"B\"\>", " ", 
    SubscriptBox["Y", "1"]}]}],
  SequenceForm["BF couplings: ", 3 "B" Subscript[$CellContext`Y, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.000284239505085*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"fa9b2c3e-1c28-4071-89d3-9422f43d142f"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.0002842395053673`*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"b1d68528-8f10-4de1-aac5-9f9eb29ba600"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Electric\"\>", "\[InvisibleSpace]", "\<\" dual \"\>", 
   "\[InvisibleSpace]", "2"}],
  SequenceForm["Electric", " dual ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.0002842395056562`*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"80b738f0-9a5b-4270-8fe0-91aff1056a20"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], Arrowheads[Medium], 
     {Arrowheads[0.], 
      ArrowBox[{{3.45, 2.}, {2.45, 0.9999999999999996}}, 
       0.09000000000000004]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2.45, 0.9999999999999996}, {3.45, 0.}}, 
       0.09000000000000004]}, 
     {Arrowheads[0.], 
      ArrowBox[{{3.45, 0.}, {4.45, 1.}}, 0.09000000000000004]}, {
      ArrowBox[{{4.45, 1.}, {3.45, 2.}}, 0.09000000000000004], InsetBox[
       StyleBox["\<\"B\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], Offset[{0, 2}, {3.95, 1.5}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.9999999999999998, 2.}, {0.2928932188134523, 
       1.7071067811865475`}}, 0.09000000000000004]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.2928932188134523, 1.7071067811865475`}, {0., 
       0.9999999999999996}}, 0.09000000000000004]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0., 0.9999999999999996}, {0.29289321881345254`, 
       0.2928932188134523}}, 0.09000000000000004]}, {
      ArrowBox[{{0.29289321881345254`, 0.2928932188134523}, {1., 0.}}, 
       0.09000000000000004], InsetBox[
       StyleBox["\<\"B\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {0.6464466094067263, 0.14644660940672616}], 
       ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1., 0.}, {1.7071067811865475`, 0.29289321881345254`}}, 
       0.09000000000000004]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.7071067811865475`, 0.29289321881345254`}, {2., 1.}}, 
       0.09000000000000004]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2., 1.}, {1.7071067811865475`, 1.7071067811865475`}}, 
       0.09000000000000004]}, {
      ArrowBox[{{1.7071067811865475`, 1.7071067811865475`}, {
       0.9999999999999998, 2.}}, 0.09000000000000004], InsetBox[
       StyleBox["\<\"B\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {1.3535533905932735, 1.8535533905932737}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[
     0.7]}], {DiskBox[{3.45, 2.}, 0.09000000000000004], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {3.45, 2.},
       BaseStyle->"Graphics"]}, {
      DiskBox[{2.45, 0.9999999999999996}, 0.09000000000000004], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2.45, 0.9999999999999996},
       BaseStyle->"Graphics"]}, {DiskBox[{3.45, 0.}, 0.09000000000000004], 
      InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {3.45, 0.},
       BaseStyle->"Graphics"]}, {DiskBox[{4.45, 1.}, 0.09000000000000004], 
      InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {4.45, 1.},
       BaseStyle->"Graphics"]}, {
      DiskBox[{0.9999999999999998, 2.}, 0.09000000000000004], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.9999999999999998, 2.},
       BaseStyle->"Graphics"]}, {
      DiskBox[{0.2928932188134523, 1.7071067811865475`}, 0.09000000000000004],
       InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.2928932188134523, 1.7071067811865475},
       BaseStyle->"Graphics"]}, {
      DiskBox[{0., 0.9999999999999996}, 0.09000000000000004], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 0.9999999999999996},
       BaseStyle->"Graphics"]}, {
      DiskBox[{0.29289321881345254`, 0.2928932188134523}, 
       0.09000000000000004], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.29289321881345254, 0.2928932188134523},
       BaseStyle->"Graphics"]}, {DiskBox[{1., 0.}, 0.09000000000000004], 
      InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1., 0.},
       BaseStyle->"Graphics"]}, {
      DiskBox[{1.7071067811865475`, 0.29289321881345254`}, 
       0.09000000000000004], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.7071067811865475, 0.29289321881345254},
       BaseStyle->"Graphics"]}, {DiskBox[{2., 1.}, 0.09000000000000004], 
      InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2., 1.},
       BaseStyle->"Graphics"]}, {
      DiskBox[{1.7071067811865475`, 1.7071067811865475`}, 
       0.09000000000000004], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.7071067811865475, 1.7071067811865475},
       BaseStyle->"Graphics"]}}}, {{InsetBox[
      StyleBox[
       RowBox[{
        SubscriptBox["Y", "1"], "-", 
        SubscriptBox["Y", "2"]}],
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontSize->10,
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], Offset[{0, -35}, {3.45, 2.}]], InsetBox[
      StyleBox[
       RowBox[{
        SubscriptBox["Y", "2"], "-", 
        SubscriptBox["Y", "3"]}],
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontSize->10,
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], Offset[{0, -35}, {2.45, 0.9999999999999996}]], 
     InsetBox[
      StyleBox[
       RowBox[{
        SubscriptBox["Y", "3"], "-", 
        SubscriptBox["Y", "4"]}],
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontSize->10,
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], Offset[{0, -35}, {3.45, 0.}]], InsetBox[
      StyleBox[
       RowBox[{"\<\"E\"\>", "-", 
        SubscriptBox["Y", "1"], "+", 
        SubscriptBox["Y", "4"]}],
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontSize->10,
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], Offset[{0, -35}, {4.45, 1.}]]}, {InsetBox[
      StyleBox[
       RowBox[{
        SubscriptBox["Y", "1"], "-", 
        SubscriptBox["Y", "2"]}],
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontSize->10,
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], Offset[{0, -35}, {0.9999999999999998, 2.}]], 
     InsetBox[
      StyleBox[
       RowBox[{
        SubscriptBox["Y", "2"], "-", 
        SubscriptBox["Y", "3"]}],
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontSize->10,
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], 
      Offset[{0, -35}, {0.2928932188134523, 1.7071067811865475}]], InsetBox[
      StyleBox[
       RowBox[{
        SubscriptBox["Y", "3"], "-", 
        SubscriptBox["Y", "4"]}],
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontSize->10,
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], Offset[{0, -35}, {0., 0.9999999999999996}]], 
     InsetBox[
      StyleBox[
       RowBox[{"\<\"E\"\>", "-", 
        SubscriptBox["Y", "1"], "+", 
        SubscriptBox["Y", "4"]}],
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontSize->10,
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], 
      Offset[{0, -35}, {0.29289321881345254, 0.2928932188134523}]], InsetBox[
      StyleBox[
       RowBox[{
        SubscriptBox["Y", "1"], "-", 
        SubscriptBox["Y", "2"]}],
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontSize->10,
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], Offset[{0, -35}, {1., 0.}]], InsetBox[
      StyleBox[
       RowBox[{
        SubscriptBox["Y", "2"], "-", 
        SubscriptBox["Y", "3"]}],
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontSize->10,
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], 
      Offset[{0, -35}, {1.7071067811865475, 0.29289321881345254}]], InsetBox[
      StyleBox[
       RowBox[{
        SubscriptBox["Y", "3"], "-", 
        SubscriptBox["Y", "4"]}],
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontSize->10,
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], Offset[{0, -35}, {2., 1.}]], InsetBox[
      StyleBox[
       RowBox[{"\<\"E\"\>", "-", 
        SubscriptBox["Y", "1"], "+", 
        SubscriptBox["Y", "4"]}],
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontSize->10,
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], 
      Offset[{0, -35}, {1.7071067811865475, 1.7071067811865475}]]}}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->700]], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.0002842395263033`*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"c1e9c393-462b-4276-99df-61eb88221484"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{"3", " ", "\<\"B\"\>", " ", 
    SubscriptBox["Y", "1"]}]}],
  SequenceForm["BF couplings: ", 3 "B" Subscript[$CellContext`Y, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.000284239528366*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"8f3130df-608f-4be9-973f-ad39920fcd82"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.000284239528666*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"adeecabf-ce64-4b7b-af9d-a064404546e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Electric\"\>", "\[InvisibleSpace]", "\<\" dual \"\>", 
   "\[InvisibleSpace]", "3"}],
  SequenceForm["Electric", " dual ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.000284239528963*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"a5b532a2-0c7d-4145-9850-0a6d904166df"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], Arrowheads[Medium], 
     {Arrowheads[0.], 
      ArrowBox[{{0.9999999999999998, 2.}, {0., 0.9999999999999998}}, 
       0.10125000000000005`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0., 0.9999999999999998}, {1., 0.}}, 0.10125000000000005`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1., 0.}, {2., 1.0000000000000002`}}, 
       0.10125000000000005`]}, {
      ArrowBox[{{2., 1.0000000000000002`}, {0.9999999999999998, 2.}}, 
       0.10125000000000005`], InsetBox[
       StyleBox["\<\"B\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], Offset[{0, 2}, {1.5, 1.5}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}, 
     {Arrowheads[0.], 
      ArrowBox[{{3.45, 4.45}, {2.45, 3.4499999999999997`}}, 
       0.10125000000000005`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{2.45, 3.4499999999999997`}, {3.45, 2.45}}, 
       0.10125000000000005`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{3.45, 2.45}, {4.45, 3.45}}, 0.10125000000000005`]}, {
      ArrowBox[{{4.45, 3.45}, {3.45, 4.45}}, 0.10125000000000005`], InsetBox[
       StyleBox["\<\"B\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], Offset[{0, 2}, {3.95, 3.95}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.9999999999999998, 4.45}, {0., 3.4499999999999997`}}, 
       0.10125000000000005`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0., 3.4499999999999997`}, {1., 2.45}}, 
       0.10125000000000005`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1., 2.45}, {2., 3.45}}, 0.10125000000000005`]}, {
      ArrowBox[{{2., 3.45}, {0.9999999999999998, 4.45}}, 
       0.10125000000000005`], InsetBox[
       StyleBox["\<\"B\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], Offset[{0, 2}, {1.5, 3.95}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[
     0.7]}], {DiskBox[{0.9999999999999998, 2.}, 0.10125000000000005], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.9999999999999998, 2.},
       BaseStyle->"Graphics"]}, {
      DiskBox[{0., 0.9999999999999998}, 0.10125000000000005], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 0.9999999999999998},
       BaseStyle->"Graphics"]}, {DiskBox[{1., 0.}, 0.10125000000000005], 
      InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1., 0.},
       BaseStyle->"Graphics"]}, {
      DiskBox[{2., 1.0000000000000002`}, 0.10125000000000005], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2., 1.0000000000000002},
       BaseStyle->"Graphics"]}, {DiskBox[{3.45, 4.45}, 0.10125000000000005], 
      InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {3.45, 4.45},
       BaseStyle->"Graphics"]}, {
      DiskBox[{2.45, 3.4499999999999997`}, 0.10125000000000005], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2.45, 3.4499999999999997},
       BaseStyle->"Graphics"]}, {DiskBox[{3.45, 2.45}, 0.10125000000000005], 
      InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {3.45, 2.45},
       BaseStyle->"Graphics"]}, {DiskBox[{4.45, 3.45}, 0.10125000000000005], 
      InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {4.45, 3.45},
       BaseStyle->"Graphics"]}, {
      DiskBox[{0.9999999999999998, 4.45}, 0.10125000000000005], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.9999999999999998, 4.45},
       BaseStyle->"Graphics"]}, {
      DiskBox[{0., 3.4499999999999997`}, 0.10125000000000005], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 3.4499999999999997},
       BaseStyle->"Graphics"]}, {DiskBox[{1., 2.45}, 0.10125000000000005], 
      InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1., 2.45},
       BaseStyle->"Graphics"]}, {DiskBox[{2., 3.45}, 0.10125000000000005], 
      InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {2., 3.45},
       BaseStyle->"Graphics"]}}}, {{InsetBox[
      StyleBox[
       RowBox[{
        SubscriptBox["Y", "1"], "-", 
        SubscriptBox["Y", "2"]}],
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontSize->10,
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], Offset[{0, -35}, {0.9999999999999998, 2.}]], 
     InsetBox[
      StyleBox[
       RowBox[{
        SubscriptBox["Y", "2"], "-", 
        SubscriptBox["Y", "3"]}],
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontSize->10,
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], Offset[{0, -35}, {0., 0.9999999999999998}]], 
     InsetBox[
      StyleBox[
       RowBox[{
        SubscriptBox["Y", "3"], "-", 
        SubscriptBox["Y", "4"]}],
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontSize->10,
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], Offset[{0, -35}, {1., 0.}]], InsetBox[
      StyleBox[
       RowBox[{"\<\"E\"\>", "-", 
        SubscriptBox["Y", "1"], "+", 
        SubscriptBox["Y", "4"]}],
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontSize->10,
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], Offset[{0, -35}, {2., 1.0000000000000002}]]}, {
     InsetBox[
      StyleBox[
       RowBox[{
        SubscriptBox["Y", "1"], "-", 
        SubscriptBox["Y", "2"]}],
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontSize->10,
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], Offset[{0, -35}, {3.45, 4.45}]], InsetBox[
      StyleBox[
       RowBox[{
        SubscriptBox["Y", "2"], "-", 
        SubscriptBox["Y", "3"]}],
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontSize->10,
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], Offset[{0, -35}, {2.45, 3.4499999999999997}]], 
     InsetBox[
      StyleBox[
       RowBox[{
        SubscriptBox["Y", "3"], "-", 
        SubscriptBox["Y", "4"]}],
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontSize->10,
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], Offset[{0, -35}, {3.45, 2.45}]], InsetBox[
      StyleBox[
       RowBox[{"\<\"E\"\>", "-", 
        SubscriptBox["Y", "1"], "+", 
        SubscriptBox["Y", "4"]}],
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontSize->10,
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], Offset[{0, -35}, {4.45, 3.45}]]}, {InsetBox[
      StyleBox[
       RowBox[{
        SubscriptBox["Y", "1"], "-", 
        SubscriptBox["Y", "2"]}],
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontSize->10,
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], Offset[{0, -35}, {0.9999999999999998, 4.45}]], 
     InsetBox[
      StyleBox[
       RowBox[{
        SubscriptBox["Y", "2"], "-", 
        SubscriptBox["Y", "3"]}],
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontSize->10,
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], Offset[{0, -35}, {0., 3.4499999999999997}]], 
     InsetBox[
      StyleBox[
       RowBox[{
        SubscriptBox["Y", "3"], "-", 
        SubscriptBox["Y", "4"]}],
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontSize->10,
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], Offset[{0, -35}, {1., 2.45}]], InsetBox[
      StyleBox[
       RowBox[{"\<\"E\"\>", "-", 
        SubscriptBox["Y", "1"], "+", 
        SubscriptBox["Y", "4"]}],
       StripOnInput->False,
       LineColor->RGBColor[0, 
         Rational[2, 3], 0],
       FrontFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       BackFaceColor->RGBColor[0, 
         Rational[2, 3], 0],
       GraphicsColor->RGBColor[0, 
         Rational[2, 3], 0],
       FontSize->10,
       FontColor->RGBColor[0, 
         Rational[2, 3], 0]], Offset[{0, -35}, {2., 3.45}]]}}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->750]], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.000284239543228*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"b01c5e0a-b6d5-432e-b2ca-c6c95e12ddff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{"3", " ", "\<\"B\"\>", " ", 
    SubscriptBox["Y", "1"]}]}],
  SequenceForm["BF couplings: ", 3 "B" Subscript[$CellContext`Y, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.0002842395450687`*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"4816c79d-b2ce-42df-9b9c-d3cde99cb296"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{
  4.000270817021202*^9, 4.000283262834486*^9, {4.00028330059661*^9, 
   4.000283306491292*^9}, 4.000283946535881*^9, 4.000284169907443*^9, 
   4.000284239545307*^9},
 CellLabel->
  "During evaluation of \
In[1620]:=",ExpressionUUID->"23399aba-b42a-4706-bb9c-4bf53a350c84"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Magentic Dualization", "Subsubsection",
 CellChangeTimes->{{3.906097760195992*^9, 3.906097761762043*^9}, 
   3.907649230872877*^9, {3.9076494473881474`*^9, 3.907649450961767*^9}, {
   3.907662410790257*^9, 3.907662441056334*^9}, {3.913557041968944*^9, 
   3.9135570521408043`*^9}, {3.995072410660746*^9, 
   3.995072413214913*^9}},ExpressionUUID->"dc15602b-b171-4b37-97a6-\
b0756458f644"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Input", " ", "parameters"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Flavor", " ", "ranks"}], " ", "*)"}], 
  "                                                    ", 
  RowBox[{
   RowBox[{
    RowBox[{"Nf", "=", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Gauge", " ", "ranks"}], " ", "*)"}], 
   "                                                      ", 
   RowBox[{
    RowBox[{"Nc", "=", 
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}]}], ";"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Either", " ", "\"\<Electric\>\"", " ", "or", " ", "\"\<Magnetic\>\""}], 
    " ", "*)"}], "        ", 
   RowBox[{
    RowBox[{"dualizationType", "=", "\"\<Magnetic\>\""}], ";"}], "        ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Either", " ", "True", " ", "or", " ", "False"}], " ", "*)"}], 
   "                                 ", 
   RowBox[{
    RowBox[{"prescribedOrder", "=", "True"}], ";"}], "                      ",
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Dualize", " ", "the", " ", "quiver"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"result", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"DualizeQuiver", "[", "dualizationType", "]"}], "[", 
       RowBox[{"Nf", ",", "Nc", ",", "\"\<B\>\"", ",", "\"\<E\>\""}], "]"}], 
      "[", "prescribedOrder", "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.907655588354664*^9, 3.907655629210923*^9}, {
   3.907655741807925*^9, 3.9076557497068443`*^9}, {3.9076559149520187`*^9, 
   3.907655916132386*^9}, {3.907655946406311*^9, 3.907655953001638*^9}, {
   3.908226856081868*^9, 3.908226856317858*^9}, {3.908248198964074*^9, 
   3.908248204429224*^9}, {3.908250076955368*^9, 3.9082501373569736`*^9}, {
   3.908967059431108*^9, 3.9089670640294647`*^9}, {3.950507980172688*^9, 
   3.950508006644705*^9}, {3.950508909674925*^9, 3.950508953289111*^9}, {
   3.950509448554631*^9, 3.950509483223796*^9}, {3.950509561617889*^9, 
   3.950509601383218*^9}, {3.9505096371324472`*^9, 3.950509648865398*^9}, {
   3.95050995581768*^9, 3.950510148144112*^9}, {3.950517678430598*^9, 
   3.950517683886118*^9}, {3.950518716491845*^9, 3.9505187190190268`*^9}, {
   3.9505188191246777`*^9, 3.950518823621664*^9}, {3.950518933879247*^9, 
   3.9505189362573853`*^9}, {3.950519199584509*^9, 3.950519202330624*^9}, {
   3.950519521078146*^9, 3.950519541509032*^9}, {3.950519603101975*^9, 
   3.950519615331079*^9}, {3.950519655855*^9, 3.950519658381303*^9}, {
   3.950519750299416*^9, 3.950519802456717*^9}, {3.950519835202723*^9, 
   3.950519858715193*^9}, {3.9505229816247063`*^9, 3.950523005835113*^9}, {
   3.950523317621585*^9, 3.9505233194468927`*^9}, {3.9505234618012247`*^9, 
   3.950523472498128*^9}, {3.9505982107896233`*^9, 3.950598252199459*^9}, {
   3.950598810806962*^9, 3.950598834562387*^9}, {3.950598999829566*^9, 
   3.9505990445596457`*^9}, {3.950599091799076*^9, 3.950599116170171*^9}, {
   3.950601273273267*^9, 3.950601274975503*^9}, {3.950601435562615*^9, 
   3.950601437685501*^9}, {3.9506041181943913`*^9, 3.950604124349904*^9}, {
   3.950604165827398*^9, 3.950604172054689*^9}, {3.950604220342051*^9, 
   3.950604262363845*^9}, {3.950605293903571*^9, 3.950605296831596*^9}, {
   3.9506058477722893`*^9, 3.950605858797866*^9}, {3.9506059070329247`*^9, 
   3.950605918691674*^9}, 3.950606033049996*^9, {3.950606850700366*^9, 
   3.950606853731259*^9}, {3.950607370202057*^9, 3.9506074006002703`*^9}, {
   3.9506113943849373`*^9, 3.950611398530223*^9}, {3.950615478191215*^9, 
   3.950615497802043*^9}, {3.9506155435727873`*^9, 3.950615610949568*^9}, {
   3.9506156474010553`*^9, 3.950615757336665*^9}, {3.950615879436968*^9, 
   3.950615881893498*^9}, {3.950616078914262*^9, 3.950616081311852*^9}, {
   3.950616220703673*^9, 3.950616223932684*^9}, {3.950617028369081*^9, 
   3.950617041437598*^9}, {3.950620529048476*^9, 3.950620531691912*^9}, {
   3.950620564181068*^9, 3.950620596482082*^9}, {3.950620653129299*^9, 
   3.950620653738095*^9}, {3.950620701145708*^9, 3.950620720689825*^9}, {
   3.950620772641341*^9, 3.9506207943944607`*^9}, {3.950772564336287*^9, 
   3.950772567650763*^9}, {3.950772617259335*^9, 3.9507726174836187`*^9}, 
   3.950791133551258*^9, {3.950791302286588*^9, 3.950791302799904*^9}, {
   3.950791440928729*^9, 3.950791466931464*^9}, {3.950791688849504*^9, 
   3.950791691988524*^9}, {3.9507918793677893`*^9, 3.950791896295884*^9}, {
   3.950792497343668*^9, 3.950792497560421*^9}, {3.9507928451250257`*^9, 
   3.950792869448743*^9}, {3.950794102789608*^9, 3.9507941062298594`*^9}, {
   3.950794211821991*^9, 3.950794219972497*^9}, {3.9507954510745497`*^9, 
   3.95079545135528*^9}, {3.950795887586239*^9, 3.950795887825676*^9}, {
   3.95079596207277*^9, 3.95079596215901*^9}, {3.950796017855739*^9, 
   3.9507960179696817`*^9}, {3.9507988847807207`*^9, 3.950798886070183*^9}, {
   3.950799421401841*^9, 3.950799422831143*^9}, {3.95080000795465*^9, 
   3.950800008046268*^9}, {3.950800057139619*^9, 3.950800057202365*^9}, {
   3.950800124309763*^9, 3.950800124424339*^9}, {3.950800514596901*^9, 
   3.950800539008478*^9}, {3.950801526101036*^9, 3.950801533080236*^9}, {
   3.950801671843096*^9, 3.950801672081046*^9}, {3.950802156008099*^9, 
   3.950802156093841*^9}, {3.950827318321372*^9, 3.950827321206081*^9}, {
   3.950828746607977*^9, 3.9508287510046797`*^9}, {3.95082883292939*^9, 
   3.950828833099712*^9}, {3.950838914437705*^9, 3.950838917537941*^9}, {
   3.9508693641719313`*^9, 3.950869366266459*^9}, {3.950869427971794*^9, 
   3.95086946049895*^9}, {3.950869618265019*^9, 3.950869631372148*^9}, {
   3.950869820543554*^9, 3.950869820662298*^9}, {3.950869902472954*^9, 
   3.9508699027279873`*^9}, {3.950870032856848*^9, 3.9508700379539537`*^9}, {
   3.950870337177763*^9, 3.950870339630518*^9}, {3.95087041451687*^9, 
   3.950870414627182*^9}, {3.950870705778767*^9, 3.950870706363344*^9}, {
   3.95091481540036*^9, 3.950914846420067*^9}, {3.950914933729175*^9, 
   3.950914933850443*^9}, {3.952117478888871*^9, 3.952117487929409*^9}, {
   3.952387085768951*^9, 3.952387097166527*^9}, {3.952387159384304*^9, 
   3.952387187280079*^9}, {3.9523872704645853`*^9, 3.952387271749446*^9}, {
   3.952387309326729*^9, 3.952387310516795*^9}, {3.952387452777261*^9, 
   3.952387453978356*^9}, {3.952387500110752*^9, 3.952387500770176*^9}, {
   3.952387555588866*^9, 3.952387558510454*^9}, {3.952387598540932*^9, 
   3.952387653795333*^9}, {3.952388632202531*^9, 3.952388636158002*^9}, {
   3.952389102279516*^9, 3.952389103102344*^9}, {3.952487046858423*^9, 
   3.952487100952631*^9}, {3.952487399085392*^9, 3.952487409230495*^9}, {
   3.952487686665711*^9, 3.952487686902006*^9}, {3.952488723505387*^9, 
   3.952488757092513*^9}, {3.952488983529605*^9, 3.952489004046234*^9}, {
   3.952489217845047*^9, 3.952489217982182*^9}, {3.952489389027013*^9, 
   3.9524893903825827`*^9}, {3.952489497307501*^9, 3.952489498585322*^9}, {
   3.9524918142668324`*^9, 3.952491819313787*^9}, {3.95255509957157*^9, 
   3.952555115893409*^9}, {3.952555244049564*^9, 3.952555246132856*^9}, {
   3.952772557056818*^9, 3.952772558851097*^9}, 3.952811279950581*^9, {
   3.952812005002464*^9, 3.952812014773342*^9}, {3.952812369378509*^9, 
   3.952812538658412*^9}, {3.952812736991214*^9, 3.952812754349081*^9}, 
   3.952812947791836*^9, {3.952819650397211*^9, 3.952819651435858*^9}, {
   3.952820009579739*^9, 3.952820010309888*^9}, {3.952820096327566*^9, 
   3.95282010346682*^9}, {3.952820149915125*^9, 3.952820184009182*^9}, {
   3.95283129354632*^9, 3.952831299987493*^9}, {3.9528326607762547`*^9, 
   3.95283267706076*^9}, {3.95283442715146*^9, 3.95283443671421*^9}, {
   3.95283468843655*^9, 3.952834723512003*^9}, {3.9528347724061813`*^9, 
   3.9528348072460413`*^9}, 3.952834867895294*^9, {3.95283489799432*^9, 
   3.952834949109541*^9}, {3.952834981761582*^9, 3.952835170985739*^9}, {
   3.9528352690013943`*^9, 3.952835269233356*^9}, {3.952835324012233*^9, 
   3.952835324110256*^9}, {3.952835426168682*^9, 3.952835436481243*^9}, {
   3.952835778536257*^9, 3.9528357788147173`*^9}, {3.952836086991775*^9, 
   3.952836130119677*^9}, {3.952836312071702*^9, 3.952836341997673*^9}, {
   3.952836392816465*^9, 3.952836400961932*^9}, {3.952836712810046*^9, 
   3.9528367131056*^9}, {3.952836810661778*^9, 3.9528368251484547`*^9}, {
   3.9530133744355*^9, 3.953013400594385*^9}, {3.953013493823288*^9, 
   3.953013595271393*^9}, {3.953375982181122*^9, 3.9533759834965887`*^9}, {
   3.953376159955415*^9, 3.95337616386255*^9}, {3.9533764272609453`*^9, 
   3.9533764370178223`*^9}, {3.953377731762581*^9, 3.953377732192134*^9}, {
   3.953379773154152*^9, 3.953379799263335*^9}, {3.953379927797554*^9, 
   3.953379935473044*^9}, {3.953380256591145*^9, 3.953380285836043*^9}, {
   3.953459655012865*^9, 3.953459667250616*^9}, {3.953459750293453*^9, 
   3.9534597507012997`*^9}, {3.953459789571194*^9, 3.953459789961093*^9}, {
   3.953459825620255*^9, 3.953459826038517*^9}, {3.953459868767717*^9, 
   3.953459869799101*^9}, {3.9534609027748747`*^9, 3.9534609032348123`*^9}, {
   3.953460976840266*^9, 3.953460977848895*^9}, {3.953462437554885*^9, 
   3.953462438026445*^9}, {3.953462674368911*^9, 3.953462674778856*^9}, {
   3.953773133440502*^9, 3.953773134558213*^9}, {3.953774047942926*^9, 
   3.953774056685598*^9}, {3.953774091472705*^9, 3.953774091536334*^9}, {
   3.95377458712827*^9, 3.953774599570758*^9}, {3.9537746897068863`*^9, 
   3.9537746916391087`*^9}, {3.953776564547019*^9, 3.953776565964518*^9}, {
   3.953777739723195*^9, 3.953777740625643*^9}, {3.953778721636279*^9, 
   3.953778726814097*^9}, {3.953779358777972*^9, 3.953779359609523*^9}, {
   3.953779892719022*^9, 3.953779892925507*^9}, {3.953883467051303*^9, 
   3.953883467490947*^9}, {3.95389756967809*^9, 3.953897574597256*^9}, {
   3.956355312514595*^9, 3.956355338905551*^9}, {3.956355476403187*^9, 
   3.956355513661993*^9}, {3.956355562204221*^9, 3.956355641513256*^9}, {
   3.95635569068027*^9, 3.956355771538074*^9}, {3.9563619234554777`*^9, 
   3.956361959404038*^9}, {3.95636202495072*^9, 3.956362025189774*^9}, {
   3.957415193581195*^9, 3.957415193943471*^9}, {3.957416222907893*^9, 
   3.957416227593259*^9}, {3.957429403725095*^9, 3.95742940390429*^9}, {
   3.957555792524783*^9, 3.95755579453719*^9}, {3.95775319137606*^9, 
   3.9577531916917133`*^9}, {3.957753892883046*^9, 3.957753893918846*^9}, {
   3.957854395580997*^9, 3.957854395662715*^9}, {3.957857963532042*^9, 
   3.957857965440198*^9}, {3.957917977977649*^9, 3.9579179790296087`*^9}, {
   3.95791995074842*^9, 3.957919957332833*^9}, {3.957920006281411*^9, 
   3.957920033722536*^9}, {3.957920105388022*^9, 3.957920111156003*^9}, 
   3.957938873879889*^9, 3.958088170836912*^9, {3.99498541718721*^9, 
   3.9949854180942583`*^9}, {3.994986279177605*^9, 3.994986343945866*^9}, {
   3.995162317456753*^9, 3.9951623384024687`*^9}, {3.99516237319061*^9, 
   3.995162403523488*^9}, {3.9951625845334063`*^9, 3.995162589896937*^9}, {
   3.995162798161229*^9, 3.9951628063845587`*^9}, {4.000186670502193*^9, 
   4.000186673490528*^9}, {4.000208839854066*^9, 4.0002088452946715`*^9}, {
   4.000209400960579*^9, 4.000209431160329*^9}, {4.0002658415861287`*^9, 
   4.000266114011021*^9}, {4.00026664109411*^9, 4.000266643819779*^9}, {
   4.00026669084682*^9, 4.0002667533687787`*^9}, {4.000270625533654*^9, 
   4.000270742797591*^9}, {4.000270783546296*^9, 4.000270793354441*^9}, {
   4.000270827291517*^9, 4.000270827843127*^9}},
 CellLabel->
  "In[1625]:=",ExpressionUUID->"22b34894-3e2c-45b9-97f4-f16c07a92709"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n\"\>", "\[InvisibleSpace]", "\<\"ORIGINAL THEORY\"\>"}],
  SequenceForm["\n", "ORIGINAL THEORY"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239563911*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"c2b82eee-ed3a-472d-98ab-050c852b00a2"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239564209*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"e3373d06-99fc-4c75-8e86-db6916249dc8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\!\\(\\*SubsuperscriptBox[\\(C\\), \\(\[Rho]\\), \
\\(\[Sigma]\\)]\\)[SU(N),\\!\\(\\*SubscriptBox[\\(N\\), \\(L\\)]\\)=\"\>", 
   "\[InvisibleSpace]", "3", "\[InvisibleSpace]", "\<\"] theory with \"\>"}],
  SequenceForm[
  "\!\(\*SubsuperscriptBox[\(C\), \(\[Rho]\), \
\(\[Sigma]\)]\)[SU(N),\!\(\*SubscriptBox[\(N\), \(L\)]\)=", 3, 
   "] theory with "],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239564424*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"20a6640b-392c-4d68-bee5-8a1bc95d0d24"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["N = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239564762*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"c4f700f1-ce79-40de-aa12-9f1ecb2fbb7a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Rho] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm["\[Rho] = ", {0, 0, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239564992*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"cc48eba3-4554-4a2d-b762-baab706a7a55"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\[Sigma] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["\[Sigma] = ", {}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.0002842395652113`*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"6f563524-a521-4e08-9847-af2ad8a22f06"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], Arrowheads[Medium], 
     {Arrowheads[0.], 
      ArrowBox[{{0.0034636123882669234`, 0.}, {1.0027418141339175`, 
       0.0021061196921146053`}}, 0.12491005265190944`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{1.0027418141339175`, 0.0021061196921146053`}, {
       0.9993660292110147, 1.0035588370459352`}}, 0.12491005265190944`]}, 
     {Arrowheads[0.], 
      ArrowBox[{{0.9993660292110147, 1.0035588370459352`}, {0., 
       0.99988085000975}}, 0.12491005265190944`]}, {
      ArrowBox[{{0., 0.99988085000975}, {0.0034636123882669234`, 0.}}, 
       0.12491005265190944`], InsetBox[
       StyleBox["\<\"B\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {0.0017318061941334617, 0.499940425004875}], 
       ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], {
      {GrayLevel[1], 
       DiskBox[{0.0034636123882669234`, 0.}, 0.12491005265190944]}, InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.0034636123882669234, 0.},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{1.0027418141339175`, 0.0021061196921146053`}, 
        0.12491005265190944]}, InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1.0027418141339175, 0.0021061196921146053},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], 
       DiskBox[{0.9993660292110147, 1.0035588370459352`}, 
        0.12491005265190944]}, InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.9993660292110147, 1.0035588370459352},
       BaseStyle->"Graphics"]}, {
      {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[1], Thickness[0.01]}], 
       DiskBox[{0., 0.99988085000975}, 0.12491005265190944]}, InsetBox[
       StyleBox["3",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 0.99988085000975},
       BaseStyle->"Graphics"]}}}, {InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "1"], "-", 
       SubscriptBox["Y", "2"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], Offset[{0, -35}, {0.0034636123882669234, 0.}]], 
    InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "2"], "-", 
       SubscriptBox["Y", "3"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1.0027418141339175, 0.0021061196921146053}]], InsetBox[
     StyleBox[
      RowBox[{
       SubscriptBox["Y", "3"], "-", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {0.9993660292110147, 1.0035588370459352}]], InsetBox[
     StyleBox[
      RowBox[{"\<\"E\"\>", "-", 
       SubscriptBox["Y", "1"], "+", 
       SubscriptBox["Y", "4"]}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], Offset[{0, -35}, {0., 0.99988085000975}]]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->260]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.0002842395808268`*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"596c0d67-b1f1-45c2-965d-1511096d5009"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{"3", " ", "\<\"B\"\>", " ", 
    SubscriptBox["Y", "1"]}]}],
  SequenceForm["BF couplings: ", 3 "B" Subscript[$CellContext`Y, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239581696*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"f4c5f972-bc90-4c60-8ebf-0c89e636c812"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.00028423958189*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"8a278871-bea3-4972-ba61-6ba3511f070f"],

Cell[BoxData["\<\"This is a globally bad quiver.\"\>"], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239582097*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"410d2688-8b2c-4b8a-82d7-3ffde3e760aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\n\\n\"\>", 
   "\[InvisibleSpace]", "\<\"MAGNETIC DUAL THEORIES\"\>"}],
  SequenceForm["\n\n", "MAGNETIC DUAL THEORIES"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239582281*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"eba60a48-6a0c-41f8-941c-f53bfd18fc34"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"# of frames: \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["# of frames: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.0002842395824614`*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"d705e86d-c21b-4c9c-b79b-30101f6b8436"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239582632*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"02f35886-8f50-41fd-8572-9ea669e4cc0a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Magnetic\"\>", "\[InvisibleSpace]", "\<\" dual \"\>", 
   "\[InvisibleSpace]", "1"}],
  SequenceForm["Magnetic", " dual ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239582821*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"f48c94a0-03b7-4fd0-9a4f-7adf10798615"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], {
      {Arrowheads[0.], 
       ArrowBox[
        BezierCurveBox[{{0., 0.}, {0.5000000000000002, 0.1644407471831165}, {
         1., 0.}}], 0.15]}, InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {0.49999999999999994, 0.07000000000000006}], 
       ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}, {
      {Arrowheads[0.], ArrowBox[{{0., 0.}, {1., 0.}}, 0.15]}, InsetBox[
       StyleBox["\<\"E\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], Offset[{0, 2}, {0.5, 0.}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}, {
      {Arrowheads[0.], 
       ArrowBox[
        BezierCurveBox[{{0., 0.}, {0.5000000000000002, -0.1644407471831165}, {
         1., 0.}}], 0.15]}, InsetBox[
       StyleBox[
        RowBox[{"2", " ", "\<\"E\"\>"}],
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {0.49999999999999994, -0.07000000000000006}], 
       ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[
     0.7]}], {RectangleBox[{-0.13235295, -0.13235295}, \
{0.13235295, 0.13235295}], InsetBox[
       StyleBox["4",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 0.},
       BaseStyle->"Graphics"]}, {DiskBox[{1., 0.}, 0.15], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1., 0.},
       BaseStyle->"Graphics"]}}}, InsetBox[
    StyleBox[
     RowBox[{"3", " ", "\<\"B\"\>"}],
     StripOnInput->False,
     LineColor->RGBColor[0, 
       Rational[2, 3], 0],
     FrontFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     BackFaceColor->RGBColor[0, 
       Rational[2, 3], 0],
     GraphicsColor->RGBColor[0, 
       Rational[2, 3], 0],
     FontSize->10,
     FontColor->RGBColor[0, 
       Rational[2, 3], 0]], Offset[{0, -35}, {1., 0.}]]},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->220]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.0002842395916986`*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"9de21ffa-f03c-47c9-a256-f844720ffcd2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"3", " ", "\<\"E\"\>"}], "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm["Delta condition ", 1, ": ", 3 "E", " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239592402*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"d08190a1-abfc-4e2b-b552-abda6e3c3482"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Y", "1"], ",", 
     SubscriptBox["Y", "2"], ",", 
     SubscriptBox["Y", "3"], ",", 
     SubscriptBox["Y", "4"]}], "}"}]}],
  SequenceForm["Flavors: ", {
    Subscript[$CellContext`Y, 1], 
    Subscript[$CellContext`Y, 2], 
    Subscript[$CellContext`Y, 3], 
    Subscript[$CellContext`Y, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.0002842395926323`*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"c1439ee8-35a7-41df-acd1-917c8da4b624"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singlets: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", "m"}], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"]}], "}"}]}],
  SequenceForm["Singlets: ", {2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239592857*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"6d578b64-40de-466e-b3ca-1cb14a59bd1a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{"3", " ", "\<\"B\"\>", " ", "\<\"E\"\>"}]}],
  SequenceForm["BF couplings: ", 3 "B" "E"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239593053*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"abd6363f-f927-4545-8cc2-2cd170ffb2d7"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.0002842395932283`*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"9069ccd0-4d10-4cfa-84d9-6f109245caf7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Magnetic\"\>", "\[InvisibleSpace]", "\<\" dual \"\>", 
   "\[InvisibleSpace]", "2"}],
  SequenceForm["Magnetic", " dual ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.0002842395934267`*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"019c83ad-6865-4eb1-bfdd-a1fec6988890"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], {
      {Arrowheads[0.], ArrowBox[{{0., 0.}, {1., 0.}}, 0.14999994754686582`]}, 
      InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], Offset[{0, 2}, {0.5, 0.}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}, {
      {Arrowheads[0.], 
       ArrowBox[
        BezierCurveBox[{{0., 0.}, {0.1075902019207413, 0.5152328735915603}, {
         0.5, 0.866025}}], 0.14999994754686582`]}, InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {0.18937824999999986, 0.4680125}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}, {
      {Arrowheads[0.], 
       ArrowBox[
        BezierCurveBox[{{0., 0.}, {0.39240979807925985`, 
         0.35079212640844315`}, {0.5, 0.866025}}], 0.14999994754686582`]}, 
      InsetBox[
       StyleBox["\<\"E\"\>",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {0.31062175000000014, 0.3980125}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[
     0.7]}], {RectangleBox[{-0.13235290371781971, -0.13235290371781971}, \
{0.13235290371781971, 0.13235290371781971}], InsetBox[
       StyleBox["4",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0., 0.},
       BaseStyle->"Graphics"]}, {DiskBox[{1., 0.}, 0.14999994754686582], 
      InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1., 0.},
       BaseStyle->"Graphics"]}, {
      DiskBox[{0.5, 0.866025}, 0.14999994754686582], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {0.5, 0.866025},
       BaseStyle->"Graphics"]}}}, {InsetBox[
     StyleBox["\<\"B\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], Offset[{0, -35}, {1., 0.}]], InsetBox[
     StyleBox[
      RowBox[{"2", " ", "\<\"B\"\>"}],
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], Offset[{0, -35}, {0.5, 0.866025}]]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->240]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239605433*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"09d6c9a9-eb3c-40a3-a660-9117c865ec17"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "\<\"E\"\>", 
   "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm["Delta condition ", 1, ": ", "E", " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.0002842396062517`*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"5e9653c0-48dc-411b-a684-0cbc0aaeaf2d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", 
   RowBox[{"2", " ", "\<\"E\"\>"}], "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm["Delta condition ", 2, ": ", 2 "E", " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239606472*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"e904f45d-3919-4ff6-ab5a-91c0f379d479"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Y", "1"], ",", 
     SubscriptBox["Y", "2"], ",", 
     SubscriptBox["Y", "3"], ",", 
     SubscriptBox["Y", "4"]}], "}"}]}],
  SequenceForm["Flavors: ", {
    Subscript[$CellContext`Y, 1], 
    Subscript[$CellContext`Y, 2], 
    Subscript[$CellContext`Y, 3], 
    Subscript[$CellContext`Y, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239606729*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"d5e50fb7-40f7-47e3-9134-57403d6799d3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singlets: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"]}]}], "}"}]}],
  SequenceForm["Singlets: ", {2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q, 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.0002842396069508`*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"14fc9289-789e-4396-8887-2953e22a1a4f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", 
   RowBox[{"\<\"B\"\>", " ", "\<\"E\"\>"}]}],
  SequenceForm["BF couplings: ", "B" "E"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239607161*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"dbd9c07e-48c4-4a93-8b1d-56e98483902b"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239607341*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"8b745154-a89c-48e7-abc3-3c5fef31150a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Magnetic\"\>", "\[InvisibleSpace]", "\<\" dual \"\>", 
   "\[InvisibleSpace]", "3"}],
  SequenceForm["Magnetic", " dual ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239607552*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"1e07b9f0-6e6c-47a9-9567-9e6b680b6ae4"],

Cell[BoxData[
 GraphicsBox[{{
    {GrayLevel[0], Opacity[0.7], {
      {Arrowheads[0.], 
       ArrowBox[{{-1.8369701987210297`*^-16, 
        1.}, {-1., -2.4492935982947064`*^-16}}, 0.21213203435596423`]}, 
      InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {-0.5000000000000001, 0.4999999999999999}], 
       ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}, {
      {Arrowheads[0.], 
       ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {
        6.123233995736766*^-17, -1.}}, 0.21213203435596423`]}, InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {-6.123233995736765*^-17, 0.}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}, {
      {Arrowheads[0.], 
       ArrowBox[{{-1.8369701987210297`*^-16, 1.}, {1., 
        1.2246467991473532`*^-16}}, 0.21213203435596423`]}, InsetBox[
       StyleBox["0",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->12,
        FontColor->GrayLevel[0]], 
       Offset[{0, 2}, {0.4999999999999999, 0.5000000000000001}], ImageScaled[{0.5, 0}],
       BaseStyle->"Graphics"]}}, 
    {GrayLevel[1], EdgeForm[{GrayLevel[0], Opacity[
     0.7]}], {RectangleBox[{-0.1871753369100883, 0.8128246630899119}, \
{0.18717533691008792, 1.1871753369100881}], InsetBox[
       StyleBox["4",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {-1.8369701987210297*^-16, 1.},
       BaseStyle->"Graphics"]}, {
      DiskBox[{-1., -2.4492935982947064`*^-16}, 0.21213203435596423], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {-1., -2.4492935982947064*^-16},
       BaseStyle->"Graphics"]}, {
      DiskBox[{6.123233995736766*^-17, -1.}, 0.21213203435596423], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {6.123233995736766*^-17, -1.},
       BaseStyle->"Graphics"]}, {
      DiskBox[{1., 1.2246467991473532`*^-16}, 0.21213203435596423], InsetBox[
       StyleBox["1",
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontSize->16,
        FontColor->GrayLevel[0]], {1., 1.2246467991473532*^-16},
       BaseStyle->"Graphics"]}}}, {InsetBox[
     StyleBox["\<\"B\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {-1., -2.4492935982947064*^-16}]], InsetBox[
     StyleBox["\<\"B\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], Offset[{0, -35}, {6.123233995736766*^-17, -1.}]],
     InsetBox[
     StyleBox["\<\"B\"\>",
      StripOnInput->False,
      LineColor->RGBColor[0, 
        Rational[2, 3], 0],
      FrontFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      BackFaceColor->RGBColor[0, 
        Rational[2, 3], 0],
      GraphicsColor->RGBColor[0, 
        Rational[2, 3], 0],
      FontSize->10,
      FontColor->RGBColor[0, 
        Rational[2, 3], 0]], 
     Offset[{0, -35}, {1., 1.2246467991473532*^-16}]]}},
  FormatType->TraditionalForm,
  FrameTicks->None,
  ImageSize->260]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239615322*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"3ca80c0b-85c2-4924-93ba-de24f787cd59"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "\<\"E\"\>", 
   "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm["Delta condition ", 1, ": ", "E", " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.0002842396162033`*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"0b1de3e6-cdb3-481a-bd8d-c7ddd56761ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "\<\"E\"\>", 
   "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm["Delta condition ", 2, ": ", "E", " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239616417*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"7a2b9acf-5c1f-490b-b787-5daf1b02d18a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Delta condition \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\": \"\>", "\[InvisibleSpace]", "\<\"E\"\>", 
   "\[InvisibleSpace]", "\<\" = 0\"\>"}],
  SequenceForm["Delta condition ", 3, ": ", "E", " = 0"],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239616612*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"ec08ad5b-2725-4d36-af50-9115acf4bade"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavors: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["Y", "1"], ",", 
     SubscriptBox["Y", "2"], ",", 
     SubscriptBox["Y", "3"], ",", 
     SubscriptBox["Y", "4"]}], "}"}]}],
  SequenceForm["Flavors: ", {
    Subscript[$CellContext`Y, 1], 
    Subscript[$CellContext`Y, 2], 
    Subscript[$CellContext`Y, 3], 
    Subscript[$CellContext`Y, 4]}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239616846*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"ee636224-8361-4c43-aca1-095427cc9057"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Singlets: \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"]}], ",", 
     RowBox[{
      RowBox[{"2", " ", "m"}], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", "Q"}], "2"]}]}], "}"}]}],
  SequenceForm["Singlets: ", {2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q, 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q, 2 $CellContext`m + Complex[0, 
       Rational[-1, 2]] $CellContext`Q}],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239617078*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"ce08d2de-089b-496d-af40-fc471c6ca22b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"BF couplings: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["BF couplings: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239617275*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"25b2fd12-c568-4af4-a70f-1d072a84fddb"],

Cell[BoxData["\<\"************************************************************\
****************************************\"\>"], "Print",
 CellChangeTimes->{4.000270830726397*^9, 4.0002833429414454`*^9, 
  4.0002837337721868`*^9, 4.000283820562541*^9, 4.000283951973814*^9, 
  4.000284169988387*^9, 4.000284239617446*^9},
 CellLabel->
  "During evaluation of \
In[1625]:=",ExpressionUUID->"111b7a3c-7c34-4b72-a36a-65e87f45431e"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{865, 1000},
WindowMargins->{{-1, Automatic}, {Automatic, 1}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"15.0 for Mac OS X ARM (64-bit) (July 2, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"6dd3c60e-2b6e-424a-9112-0e9261842ecf"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 413, 6, 96, "Title",ExpressionUUID->"fa21e70a-3bd2-4737-82b0-48284b5fa383"],
Cell[CellGroupData[{
Cell[1014, 32, 238, 5, 66, "Section",ExpressionUUID->"5a18e655-ac11-44aa-ba31-a88f7771c483",
 InitializationGroup->True],
Cell[1255, 39, 8073, 183, 995, "Text",ExpressionUUID->"0aa6a5e2-e5dd-45d1-912d-2c32f35e85a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9365, 227, 542, 13, 66, "Section",ExpressionUUID->"61dd7aae-615c-4de9-950d-1d2eb2e71cf7",
 InitializationGroup->True],
Cell[9910, 242, 373, 9, 49, "Input",ExpressionUUID->"967ffd7f-4f9e-4364-8376-14b4afd345c5"],
Cell[CellGroupData[{
Cell[10308, 255, 321, 5, 53, "Subsection",ExpressionUUID->"5617f7c3-bf7a-486f-86c3-56e762d29b07"],
Cell[10632, 262, 2885, 68, 70, "Input",ExpressionUUID->"98918c53-11d7-4cae-89f4-ef42c2287954"],
Cell[13520, 332, 4482, 89, 70, "Input",ExpressionUUID->"af9d0e50-7bf3-49c8-b709-d2333477b185"]
}, Closed]],
Cell[CellGroupData[{
Cell[18039, 426, 322, 5, 37, "Subsection",ExpressionUUID->"c16459a0-195e-41b3-b170-1d76a9ada299"],
Cell[18364, 433, 62002, 1385, 70, "Input",ExpressionUUID->"c5283983-c188-4f42-bdbc-3d4f6c2d7a5b"],
Cell[80369, 1820, 3759, 67, 70, "Input",ExpressionUUID->"1503bbd5-40b0-4127-813f-46fab8b493bd"],
Cell[84131, 1889, 2576, 63, 70, "Input",ExpressionUUID->"6ba3f433-9b16-43a4-a5d4-ae35ef81932b"],
Cell[86710, 1954, 3833, 73, 70, "Input",ExpressionUUID->"44c12588-dbe1-4164-830a-65c58931fb29"],
Cell[90546, 2029, 9045, 142, 70, "Input",ExpressionUUID->"3d7bf4ff-0dc4-4077-ad18-0762f12eacac"],
Cell[99594, 2173, 5467, 133, 70, "Input",ExpressionUUID->"20bbb6dc-ef27-4b25-b44c-883096e2aaa5"],
Cell[105064, 2308, 4675, 94, 70, "Input",ExpressionUUID->"4f94da43-ac17-4bc7-9f45-f4d09e6aeefa"],
Cell[109742, 2404, 11248, 248, 70, "Input",ExpressionUUID->"c78cf03f-ac93-45f8-b1f8-1543524fbe86"],
Cell[120993, 2654, 24439, 484, 70, "Input",ExpressionUUID->"52ffe35a-cfc4-411c-80e3-fcdca558c345"]
}, Closed]],
Cell[CellGroupData[{
Cell[145469, 3143, 325, 5, 37, "Subsection",ExpressionUUID->"c7698d58-51cf-428b-9715-e22dd69eefcc"],
Cell[145797, 3150, 4126, 96, 70, "Input",ExpressionUUID->"e15b3f94-f54c-4649-ae4f-dea7361ce4ef"],
Cell[149926, 3248, 28644, 573, 70, "Input",ExpressionUUID->"2c90ade7-5eb0-4397-94b1-40e205beb0e5"]
}, Closed]],
Cell[CellGroupData[{
Cell[178607, 3826, 182, 3, 37, "Subsection",ExpressionUUID->"0a26aedd-df89-46f4-8d55-9e9bcf5298bb"],
Cell[178792, 3831, 21967, 434, 70, "Input",ExpressionUUID->"cf0555c1-604f-41c0-973e-227f8a7ba387"],
Cell[200762, 4267, 17996, 369, 70, "Input",ExpressionUUID->"4b4aecf8-ec78-4b64-be81-efe6ad695a1f"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[218807, 4642, 324, 5, 52, "Section",ExpressionUUID->"03fdf784-e163-467f-ac98-f99a0b6f7c01"],
Cell[CellGroupData[{
Cell[219156, 4651, 211, 4, 53, "Subsection",ExpressionUUID->"fe4c1f1b-e7b4-4672-827c-02af125634cb"],
Cell[CellGroupData[{
Cell[219392, 4659, 445, 7, 43, "Subsubsection",ExpressionUUID->"fd434df1-e137-40f0-a928-277666996b2f"],
Cell[CellGroupData[{
Cell[219862, 4670, 12173, 188, 70, "Input",ExpressionUUID->"4ccd7d46-8041-4dee-95d7-b0390a212a58"],
Cell[CellGroupData[{
Cell[232060, 4862, 661, 13, 70, "Print",ExpressionUUID->"4fdf4d5b-c6ea-4ae3-aecc-77fec7d4f3b7"],
Cell[232724, 4877, 618, 10, 70, "Print",ExpressionUUID->"7e6c43bc-5c5b-476b-ab2b-6cd8dda5add7"],
Cell[233345, 4889, 916, 18, 70, "Print",ExpressionUUID->"b49f23fe-845b-42ed-9cd8-cf3ef92de7d4"],
Cell[234264, 4909, 626, 13, 70, "Print",ExpressionUUID->"bd3db2c0-9e96-44b0-93c1-cad8f56ae084"],
Cell[234893, 4924, 715, 15, 70, "Print",ExpressionUUID->"02f8cd85-b697-4b9f-8bfe-fc3789729155"],
Cell[235611, 4941, 694, 15, 70, "Print",ExpressionUUID->"d7b6fa13-c3cd-4034-9533-2e6bc539fdac"],
Cell[236308, 4958, 6124, 164, 70, "Print",ExpressionUUID->"616dbd7f-c1f5-4ef3-9705-f8840fa931da"],
Cell[242435, 5124, 892, 20, 70, "Print",ExpressionUUID->"ed665db4-da2b-48f5-8481-c0ab9c94bc10"],
Cell[243330, 5146, 1052, 25, 70, "Print",ExpressionUUID->"aa7f60e9-5891-4cf4-9607-db07cd6977b8"],
Cell[244385, 5173, 618, 10, 70, "Print",ExpressionUUID->"a3db66d3-0ef8-4a00-9377-524782dd662d"],
Cell[245006, 5185, 683, 14, 70, "Print",ExpressionUUID->"ccc662e8-3c81-40c2-ab3a-a0e250196a6f"],
Cell[245692, 5201, 646, 13, 70, "Print",ExpressionUUID->"6d0b291c-6809-43bd-89af-44ccc7d0b50a"],
Cell[246341, 5216, 618, 10, 70, "Print",ExpressionUUID->"529dc1e8-1c48-4e3e-a001-3ef444599db2"],
Cell[246962, 5228, 916, 18, 70, "Print",ExpressionUUID->"39bb1eb2-8535-4ce6-97c1-fc715e281f4d"],
Cell[247881, 5248, 626, 13, 70, "Print",ExpressionUUID->"2f889b46-48bd-4322-9919-5178161d700c"],
Cell[248510, 5263, 690, 15, 70, "Print",ExpressionUUID->"8691c294-3686-4877-93f3-7ee615516c56"],
Cell[249203, 5280, 720, 15, 70, "Print",ExpressionUUID->"49d35985-a86e-432a-b870-a678720012f7"],
Cell[249926, 5297, 4833, 122, 70, "Print",ExpressionUUID->"e9b39807-42f1-4cd3-9348-d5d394990f90"],
Cell[254762, 5421, 892, 20, 70, "Print",ExpressionUUID->"fd703b79-0fa1-4526-bd6b-f0c146597fc9"],
Cell[255657, 5443, 891, 20, 70, "Print",ExpressionUUID->"cd7acf1b-89e4-41b6-96b0-284910a58ed6"],
Cell[256551, 5465, 1050, 25, 70, "Print",ExpressionUUID->"38bd810a-0a25-45da-bbee-0654a2565128"],
Cell[257604, 5492, 618, 10, 70, "Print",ExpressionUUID->"13584bd5-1a03-40a4-a206-db24c5fc7c9d"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[258295, 5510, 218, 4, 53, "Subsection",ExpressionUUID->"0436077e-68c7-4219-9d04-6dbd4f288445"],
Cell[CellGroupData[{
Cell[258538, 5518, 495, 8, 43, "Subsubsection",ExpressionUUID->"9a2b5828-1714-49a8-9820-9b11c030f1e7"],
Cell[CellGroupData[{
Cell[259058, 5530, 11675, 181, 70, "Input",ExpressionUUID->"b2d0555f-0313-4759-b046-e2957009336b"],
Cell[CellGroupData[{
Cell[270758, 5715, 419, 9, 70, "Print",ExpressionUUID->"96692ab7-9722-46e3-9d25-a54a8f667d6d"],
Cell[271180, 5726, 376, 6, 70, "Print",ExpressionUUID->"8dc2c089-7635-4bb3-a1e2-fe996c9cb588"],
Cell[271559, 5734, 674, 14, 70, "Print",ExpressionUUID->"7598cb8c-753a-4baa-a4a0-6d96efa84339"],
Cell[272236, 5750, 386, 9, 70, "Print",ExpressionUUID->"f52dad58-72b7-49e4-8071-8cf62115dd56"],
Cell[272625, 5761, 474, 11, 70, "Print",ExpressionUUID->"b5a52a39-756d-4f05-b902-58ee8415f860"],
Cell[273102, 5774, 491, 11, 70, "Print",ExpressionUUID->"d64e8920-82f3-4d3a-beb4-46373a7d1347"],
Cell[273596, 5787, 6634, 178, 70, "Print",ExpressionUUID->"51bafa27-8d6e-42c9-9edb-933a9039a632"],
Cell[280233, 5967, 650, 16, 70, "Print",ExpressionUUID->"568535a5-646f-4bf2-853b-b952b315e6ff"],
Cell[280886, 5985, 720, 18, 70, "Print",ExpressionUUID->"b2405124-fa63-4834-9c8d-34ed2102d962"],
Cell[281609, 6005, 1108, 29, 70, "Print",ExpressionUUID->"544cd386-a0e3-4644-a902-c37d96d789bc"],
Cell[282720, 6036, 378, 6, 70, "Print",ExpressionUUID->"dd382998-185d-4f66-ac57-0099861be515"],
Cell[283101, 6044, 442, 10, 70, "Print",ExpressionUUID->"2563ed78-2ee4-4ae6-9c32-1242039aa364"],
Cell[283546, 6056, 402, 9, 70, "Print",ExpressionUUID->"26c5e7ab-df4f-4476-8092-27d70504135f"],
Cell[283951, 6067, 376, 6, 70, "Print",ExpressionUUID->"e8a81f6f-c252-448a-99ad-66ba00017b16"],
Cell[284330, 6075, 676, 14, 70, "Print",ExpressionUUID->"e5d237e9-3e05-49d4-b271-59e8690f647a"],
Cell[285009, 6091, 384, 9, 70, "Print",ExpressionUUID->"7cdc0af0-4535-4497-9bd5-b2260d243221"],
Cell[285396, 6102, 473, 11, 70, "Print",ExpressionUUID->"b7fa47fd-88a3-45da-8a62-6df76b7683fe"],
Cell[285872, 6115, 491, 11, 70, "Print",ExpressionUUID->"78083525-7cb0-4d01-ba98-0fd73eb69397"],
Cell[286366, 6128, 6887, 185, 70, "Print",ExpressionUUID->"df6a3087-a280-4380-9ce1-3cb682765a8d"],
Cell[293256, 6315, 826, 19, 70, "Print",ExpressionUUID->"200b6a7a-f55d-47ec-b80c-91bedd9b7e7c"],
Cell[294085, 6336, 909, 24, 70, "Print",ExpressionUUID->"7c2b22f0-b0de-496c-9013-eabcd22f845c"],
Cell[294997, 6362, 649, 16, 70, "Print",ExpressionUUID->"179d93c0-bdfd-4293-a5f2-68966c076b8d"],
Cell[295649, 6380, 3865, 94, 70, "Print",ExpressionUUID->"f35046bc-cc2b-4662-ada7-2beade21a88a"],
Cell[299517, 6476, 1373, 33, 70, "Print",ExpressionUUID->"de11926e-5872-418a-95ce-56a15ebfeeed"],
Cell[300893, 6511, 378, 6, 70, "Print",ExpressionUUID->"b4e495e6-0e3f-4e0d-9f95-c8bb8d3aca3f"],
Cell[301274, 6519, 674, 14, 70, "Print",ExpressionUUID->"c6cb7c6d-7e3c-4379-ad3c-4f544ee60e3c"],
Cell[301951, 6535, 384, 9, 70, "Print",ExpressionUUID->"96ab90ab-2e63-42d3-a1b1-e4888f650f05"],
Cell[302338, 6546, 474, 11, 70, "Print",ExpressionUUID->"d821d386-a561-4a2f-92cb-6db33cc913c1"],
Cell[302815, 6559, 491, 11, 70, "Print",ExpressionUUID->"0710ec04-611c-4dab-b291-dff176a31c12"],
Cell[303309, 6572, 6886, 185, 70, "Print",ExpressionUUID->"78b39630-8bf1-438e-b2a8-2ad6a98f7c6b"],
Cell[310198, 6759, 801, 18, 70, "Print",ExpressionUUID->"5075e9c8-2d2b-4d8a-bc26-30cd75353153"],
Cell[311002, 6779, 909, 24, 70, "Print",ExpressionUUID->"e38e57d3-78e1-415a-9d9d-2f17037091d3"],
Cell[311914, 6805, 652, 16, 70, "Print",ExpressionUUID->"a7a3fbcb-41dd-4bc5-9909-df0ba0e1c9d0"],
Cell[312569, 6823, 3867, 94, 70, "Print",ExpressionUUID->"8d289238-7373-43c2-920d-abc1c33d23f3"],
Cell[316439, 6919, 1372, 33, 70, "Print",ExpressionUUID->"817973e7-e54c-463a-b582-83f8c531b137"],
Cell[317814, 6954, 374, 6, 70, "Print",ExpressionUUID->"518aad2e-33f5-4413-a001-a24126e7f62a"],
Cell[318191, 6962, 674, 14, 70, "Print",ExpressionUUID->"98fbf28e-40c0-4e66-99c1-39a1f91e205c"],
Cell[318868, 6978, 386, 9, 70, "Print",ExpressionUUID->"2df95399-5966-44d1-88b0-ff682b3cb7b2"],
Cell[319257, 6989, 474, 11, 70, "Print",ExpressionUUID->"30830980-f315-4bc2-a887-7e8a67712f03"],
Cell[319734, 7002, 493, 11, 70, "Print",ExpressionUUID->"cb6f618b-3396-4c75-96c2-10cddb533572"],
Cell[320230, 7015, 6901, 185, 70, "Print",ExpressionUUID->"ecf583e0-0730-44eb-8792-5c71855a6ca4"],
Cell[327134, 7202, 664, 15, 70, "Print",ExpressionUUID->"71860861-c812-4214-aa6b-e706b916032e"],
Cell[327801, 7219, 782, 21, 70, "Print",ExpressionUUID->"e36751ba-5bdc-41f3-800e-fa0b039c260e"],
Cell[328586, 7242, 911, 24, 70, "Print",ExpressionUUID->"e4770f92-a982-4840-bef5-1f5f9e75317d"],
Cell[329500, 7268, 3748, 91, 70, "Print",ExpressionUUID->"e30b7590-e4af-4644-bd1e-16f0ad182140"],
Cell[333251, 7361, 1166, 30, 70, "Print",ExpressionUUID->"3637a3dd-e157-4cd6-adb1-280bfc6179d9"],
Cell[334420, 7393, 378, 6, 70, "Print",ExpressionUUID->"c84d4aa3-6e23-44a7-9bad-67ee6a424a99"],
Cell[334801, 7401, 676, 14, 70, "Print",ExpressionUUID->"3bed98d7-8f8d-4c67-a0b3-2eddbc9ff05b"],
Cell[335480, 7417, 384, 9, 70, "Print",ExpressionUUID->"0e335dba-f99e-4453-9713-ee8f278d0619"],
Cell[335867, 7428, 474, 11, 70, "Print",ExpressionUUID->"01fe7d42-cb4d-4dcc-a11e-14d8b2b15432"],
Cell[336344, 7441, 493, 11, 70, "Print",ExpressionUUID->"f4e9c0b4-938d-49a4-bb1d-c525e27b92b2"],
Cell[336840, 7454, 7001, 188, 70, "Print",ExpressionUUID->"5b5d1528-22eb-4707-bbe5-1bb17a7488db"],
Cell[343844, 7644, 664, 15, 70, "Print",ExpressionUUID->"0b006b57-c4c8-4388-9b05-dbd5a0a9993f"],
Cell[344511, 7661, 824, 19, 70, "Print",ExpressionUUID->"6fc3b0d9-cb4a-4038-bf84-3403dd48cc18"],
Cell[345338, 7682, 909, 24, 70, "Print",ExpressionUUID->"7365781b-b84f-40f6-911e-adcc5c608d9e"],
Cell[346250, 7708, 650, 16, 70, "Print",ExpressionUUID->"3fa211a0-bad7-4d2b-8e8d-466e282dde12"],
Cell[346903, 7726, 3547, 86, 70, "Print",ExpressionUUID->"4b45173b-5a96-45a2-8861-571b968a2276"],
Cell[350453, 7814, 1373, 33, 70, "Print",ExpressionUUID->"a864324a-7a12-4df5-8c0b-1bfb12536378"],
Cell[351829, 7849, 376, 6, 70, "Print",ExpressionUUID->"20be962d-68ac-4b73-9758-2159c452f6c5"],
Cell[352208, 7857, 674, 14, 70, "Print",ExpressionUUID->"8bf4029d-fb85-4024-b673-5ef31801f730"],
Cell[352885, 7873, 384, 9, 70, "Print",ExpressionUUID->"fff34d25-6b5c-4517-bfd5-bb23144fe2f5"],
Cell[353272, 7884, 473, 11, 70, "Print",ExpressionUUID->"2be7373d-ce5e-4827-b5b1-650616addcaa"],
Cell[353748, 7897, 491, 11, 70, "Print",ExpressionUUID->"1e51362a-969b-4fa6-beaa-6e873259d8e4"],
Cell[354242, 7910, 6801, 183, 70, "Print",ExpressionUUID->"3b87c9cb-6327-4960-8240-88a361628528"],
Cell[361046, 8095, 664, 15, 70, "Print",ExpressionUUID->"4d14051e-0f77-4785-a73c-f6895797796a"],
Cell[361713, 8112, 801, 18, 70, "Print",ExpressionUUID->"325709a3-86ba-4d84-afd7-645bea5222e8"],
Cell[362517, 8132, 911, 24, 70, "Print",ExpressionUUID->"d951c438-b476-4305-bf1c-3b688ee3b710"],
Cell[363431, 8158, 650, 16, 70, "Print",ExpressionUUID->"33df1dea-1b60-4e5d-8a21-419f92095a0c"],
Cell[364084, 8176, 3547, 86, 70, "Print",ExpressionUUID->"f518340c-d19f-4a0e-a10f-f6852f5a3e8e"],
Cell[367634, 8264, 1371, 33, 70, "Print",ExpressionUUID->"e73f9bdf-2294-47f3-baa1-a19b22a8eb1c"],
Cell[369008, 8299, 376, 6, 70, "Print",ExpressionUUID->"9b10e59b-036f-4e40-a40d-6a9dd5522cc2"],
Cell[369387, 8307, 674, 14, 70, "Print",ExpressionUUID->"fe56f11a-7807-4279-a1c1-ad39a1478ef2"],
Cell[370064, 8323, 386, 9, 70, "Print",ExpressionUUID->"29aae0e2-8685-45ea-9b3e-81725afa38ec"],
Cell[370453, 8334, 476, 11, 70, "Print",ExpressionUUID->"88258d33-9437-4245-91dd-0ebeb34b3420"],
Cell[370932, 8347, 491, 11, 70, "Print",ExpressionUUID->"507f8871-c100-4462-affb-db152765cbcc"],
Cell[371426, 8360, 7079, 190, 70, "Print",ExpressionUUID->"3e98db5f-5140-43cd-b729-c9751a175151"],
Cell[378508, 8552, 664, 15, 70, "Print",ExpressionUUID->"2cb648be-8305-4cb0-bf74-f84363525a20"],
Cell[379175, 8569, 664, 15, 70, "Print",ExpressionUUID->"80869140-e469-449e-9eaa-c5eab8511a0d"],
Cell[379842, 8586, 650, 16, 70, "Print",ExpressionUUID->"2072d043-0353-4e66-9103-6e4132959283"],
Cell[380495, 8604, 719, 18, 70, "Print",ExpressionUUID->"a79cba05-5b0d-4844-b331-582d5826ff85"],
Cell[381217, 8624, 3428, 83, 70, "Print",ExpressionUUID->"059bf55e-a73a-44a8-aaa5-445cd1993a24"],
Cell[384648, 8709, 1333, 33, 70, "Print",ExpressionUUID->"bb7f9f3a-c179-4cf0-901a-70fb42eacdc9"],
Cell[385984, 8744, 376, 6, 70, "Print",ExpressionUUID->"b62e1198-6496-436f-a2a3-b99127a7b06a"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[386421, 8757, 445, 7, 35, "Subsubsection",ExpressionUUID->"53e62876-1598-485e-827e-e563329467bd"],
Cell[CellGroupData[{
Cell[386891, 8768, 11675, 181, 70, "Input",ExpressionUUID->"d8d18d67-3cc8-43f2-9f73-13772426de72"],
Cell[CellGroupData[{
Cell[398591, 8953, 397, 9, 70, "Print",ExpressionUUID->"6ff1a442-ff70-430f-9b67-11e97b25dc4d"],
Cell[398991, 8964, 353, 6, 70, "Print",ExpressionUUID->"fd87c6ea-f1ba-4fd1-877f-251bf5e21d99"],
Cell[399347, 8972, 654, 14, 70, "Print",ExpressionUUID->"9e22f2ab-6016-4a60-aa93-fdccf3b7543f"],
Cell[400004, 8988, 366, 9, 70, "Print",ExpressionUUID->"f87ed44f-fec8-4aa6-8021-f4ef28b7c2fb"],
Cell[400373, 8999, 452, 11, 70, "Print",ExpressionUUID->"181a77f4-7430-45c5-a1a7-a90d7ad8c8ca"],
Cell[400828, 9012, 469, 11, 70, "Print",ExpressionUUID->"31167e28-40e3-46c7-8d10-5d73483dcb09"],
Cell[401300, 9025, 6612, 178, 70, "Print",ExpressionUUID->"90c5d7eb-5dc3-4113-8a22-2e5300320c4e"],
Cell[407915, 9205, 630, 16, 70, "Print",ExpressionUUID->"c46c42b1-96fa-4be6-a28f-b982ef755629"],
Cell[408548, 9223, 697, 18, 70, "Print",ExpressionUUID->"3ea48e0d-7456-4883-bcbd-9b33ac0e4ab5"],
Cell[409248, 9243, 1086, 29, 70, "Print",ExpressionUUID->"f622ee23-0ffb-41b3-891d-758421b99479"],
Cell[410337, 9274, 354, 6, 70, "Print",ExpressionUUID->"38527b47-2e42-47a1-b6c6-561b254c7085"],
Cell[410694, 9282, 420, 10, 70, "Print",ExpressionUUID->"1477ab71-5eea-4202-bd5d-b7415dde9dd2"],
Cell[411117, 9294, 380, 9, 70, "Print",ExpressionUUID->"67bc41f0-a209-49e3-b079-7eeeec6ce5cf"],
Cell[411500, 9305, 354, 6, 70, "Print",ExpressionUUID->"45a67632-ffc7-4825-82c2-7deb2aacb29c"],
Cell[411857, 9313, 652, 14, 70, "Print",ExpressionUUID->"4fff2ce6-0d92-4214-a409-d8de64f83ea5"],
Cell[412512, 9329, 361, 9, 70, "Print",ExpressionUUID->"eb438e6e-543e-49bc-8cef-582583233ef2"],
Cell[412876, 9340, 465, 11, 70, "Print",ExpressionUUID->"d0e9c478-2dc3-4a6c-9ffe-089b102a0b17"],
Cell[413344, 9353, 456, 11, 70, "Print",ExpressionUUID->"0fce8b8f-192c-4ae1-b0cb-a4e1382291ed"],
Cell[413803, 9366, 8416, 227, 70, "Print",ExpressionUUID->"d982da8f-b7b7-4e0d-894b-5dfaaaec39ee"],
Cell[422222, 9595, 802, 19, 70, "Print",ExpressionUUID->"ab851fc3-ad6c-4724-960c-3e1abf6d5c75"],
Cell[423027, 9616, 795, 19, 70, "Print",ExpressionUUID->"4d1dcf01-c9c4-4d2e-b65a-fd7b286ee72f"],
Cell[423825, 9637, 706, 16, 70, "Print",ExpressionUUID->"46ae77ab-a020-4d02-95d3-46575dc3f5ce"],
Cell[424534, 9655, 726, 18, 70, "Print",ExpressionUUID->"78bb4c2c-80fd-4d15-ab6d-6fe3f6310799"],
Cell[425263, 9675, 3845, 94, 70, "Print",ExpressionUUID->"1b1230bf-b506-4961-9900-68f092bd4bc8"],
Cell[429111, 9771, 2378, 61, 70, "Print",ExpressionUUID->"5612e32a-6c4d-43a9-83aa-ba6bb696c579"],
Cell[431492, 9834, 356, 6, 70, "Print",ExpressionUUID->"2f921641-60ce-40d3-8b7a-df5cf38ad8e8"],
Cell[431851, 9842, 654, 14, 70, "Print",ExpressionUUID->"72f51313-77a8-4eff-be75-6bcbb98ae34e"],
Cell[432508, 9858, 362, 9, 70, "Print",ExpressionUUID->"4a7872db-716c-4492-8fb9-0b13c0938dd4"],
Cell[432873, 9869, 465, 11, 70, "Print",ExpressionUUID->"851b0202-93b6-4a5f-8ffa-ce0664a503c5"],
Cell[433341, 9882, 456, 11, 70, "Print",ExpressionUUID->"56a24d5b-13ee-4b16-b16c-9329f7696c6c"],
Cell[433800, 9895, 8416, 227, 70, "Print",ExpressionUUID->"eff483fb-d3ea-4280-b885-d8d9ad104ac0"],
Cell[442219, 10124, 781, 18, 70, "Print",ExpressionUUID->"4792c32c-d2db-4757-8e7d-2db2d0b5b8cd"],
Cell[443003, 10144, 819, 20, 70, "Print",ExpressionUUID->"d67c387f-09b7-4583-8e47-ef922e894c26"],
Cell[443825, 10166, 727, 17, 70, "Print",ExpressionUUID->"139aea49-915c-43a4-969a-c38c93f19f9a"],
Cell[444555, 10185, 725, 18, 70, "Print",ExpressionUUID->"9bad780e-85da-4864-b35d-84224e03d25a"],
Cell[445283, 10205, 3843, 94, 70, "Print",ExpressionUUID->"0d46de39-d2d8-4fd9-a611-ade99105e121"],
Cell[449129, 10301, 2395, 61, 70, "Print",ExpressionUUID->"9e5e0297-a1c2-417a-bb00-36821a1ce5ae"],
Cell[451527, 10364, 356, 6, 70, "Print",ExpressionUUID->"8fcba87b-75d9-4ca7-b438-281cd8782a42"],
Cell[451886, 10372, 654, 14, 70, "Print",ExpressionUUID->"96410760-408d-404c-ae33-0a98a1d32638"],
Cell[452543, 10388, 364, 9, 70, "Print",ExpressionUUID->"ae1f0b29-a34d-4a69-be70-a3b66278c1bd"],
Cell[452910, 10399, 467, 11, 70, "Print",ExpressionUUID->"8d9ef0ae-d5eb-4d87-8375-646f0be3e375"],
Cell[453380, 10412, 456, 11, 70, "Print",ExpressionUUID->"3b0addd9-9b17-4c62-b0c8-1ff328a016fd"],
Cell[453839, 10425, 8416, 227, 70, "Print",ExpressionUUID->"40755e05-4970-42a1-8d61-501ce2cfb742"],
Cell[462258, 10654, 642, 15, 70, "Print",ExpressionUUID->"d93fdd78-d49c-4262-a6fc-f2da1b607831"],
Cell[462903, 10671, 541, 13, 70, "Print",ExpressionUUID->"0f7c6e81-8e72-4676-bd0f-33bac9373edf"],
Cell[463447, 10686, 992, 24, 70, "Print",ExpressionUUID->"f16f6d91-ab3b-45dd-a4c3-9814c45965e5"],
Cell[464442, 10712, 580, 14, 70, "Print",ExpressionUUID->"225f3c1a-491f-4c55-8923-2ae514c63e75"],
Cell[465025, 10728, 3724, 91, 70, "Print",ExpressionUUID->"4368b7ea-ba98-43dd-a317-c6d68063af65"],
Cell[468752, 10821, 1489, 40, 70, "Print",ExpressionUUID->"668d7b2f-30cd-4a04-85b2-59df88dd8388"],
Cell[470244, 10863, 356, 6, 70, "Print",ExpressionUUID->"5df7a338-ff7c-4e7f-8e97-bd8282708852"],
Cell[470603, 10871, 654, 14, 70, "Print",ExpressionUUID->"12f35686-1f3d-4e45-8e7b-e4066ae475a7"],
Cell[471260, 10887, 362, 9, 70, "Print",ExpressionUUID->"7495cf0e-e3cc-44d2-9570-405aa87f8223"],
Cell[471625, 10898, 465, 11, 70, "Print",ExpressionUUID->"408bd214-6a31-4b2b-b9e1-7b931b191be0"],
Cell[472093, 10911, 456, 11, 70, "Print",ExpressionUUID->"9d522de2-1a24-42e5-accc-50687a4a63df"],
Cell[472552, 10924, 8352, 225, 70, "Print",ExpressionUUID->"139828d8-bdd1-4996-8ab8-d45c58c839b9"],
Cell[480907, 11151, 644, 15, 70, "Print",ExpressionUUID->"81c1f7bd-6886-47a9-9c08-4c0cab3b3f2b"],
Cell[481554, 11168, 802, 19, 70, "Print",ExpressionUUID->"f7a966ca-0ba8-4d36-bc11-840d9e21db42"],
Cell[482359, 11189, 544, 13, 70, "Print",ExpressionUUID->"64afab96-87a1-479c-b869-b3be4b954613"],
Cell[482906, 11204, 789, 21, 70, "Print",ExpressionUUID->"d358d8c7-e9d7-4d95-a439-6919c395c546"],
Cell[483698, 11227, 724, 18, 70, "Print",ExpressionUUID->"7c283a81-6f67-4182-bdc4-51f7599dfaed"],
Cell[484425, 11247, 3527, 86, 70, "Print",ExpressionUUID->"6ce940a1-c3c1-4ff5-aab1-e44af3176476"],
Cell[487955, 11335, 1580, 39, 70, "Print",ExpressionUUID->"1e31e481-856e-4bbb-99b3-6759677e092a"],
Cell[489538, 11376, 354, 6, 70, "Print",ExpressionUUID->"95204072-07dd-44c2-89f3-952527d7e482"],
Cell[489895, 11384, 654, 14, 70, "Print",ExpressionUUID->"e4629c1d-4105-4925-b77f-cf0881b6b51f"],
Cell[490552, 11400, 362, 9, 70, "Print",ExpressionUUID->"236d8c58-2240-4d56-96e6-f5569b971be8"],
Cell[490917, 11411, 465, 11, 70, "Print",ExpressionUUID->"740cc743-25da-4973-accd-c8b8eda792db"],
Cell[491385, 11424, 458, 11, 70, "Print",ExpressionUUID->"90a6b12c-16a9-4a6d-bd63-d1c12a065e43"],
Cell[491846, 11437, 8352, 225, 70, "Print",ExpressionUUID->"93cd2ca4-b7b5-4d2c-83af-c8d3620cd1f8"],
Cell[500201, 11664, 642, 15, 70, "Print",ExpressionUUID->"6d4ce5f8-c6fa-411d-851d-abcb176823ce"],
Cell[500846, 11681, 779, 18, 70, "Print",ExpressionUUID->"9747e416-f244-4639-82d0-f6edb92e529c"],
Cell[501628, 11701, 542, 13, 70, "Print",ExpressionUUID->"7e7bde54-3636-4985-8de3-ec035334a296"],
Cell[502173, 11716, 807, 20, 70, "Print",ExpressionUUID->"49e1015a-0d4b-4e67-aa5d-34c993993dae"],
Cell[502983, 11738, 725, 18, 70, "Print",ExpressionUUID->"d169a822-995e-49a7-9140-726e6dd6d31d"],
Cell[503711, 11758, 3525, 86, 70, "Print",ExpressionUUID->"7ac26fb8-f282-4bc2-a2ec-455b8a415726"],
Cell[507239, 11846, 1558, 38, 70, "Print",ExpressionUUID->"343de0e3-4db2-4052-882d-401ab0786646"],
Cell[508800, 11886, 354, 6, 70, "Print",ExpressionUUID->"b4ed73c8-011a-4aa7-87ff-73242f1005af"],
Cell[509157, 11894, 652, 14, 70, "Print",ExpressionUUID->"9f601625-dfac-4cda-a984-a6a0290960f3"],
Cell[509812, 11910, 364, 9, 70, "Print",ExpressionUUID->"3afc3689-e76d-4975-887b-b9d8cc70292d"],
Cell[510179, 11921, 465, 11, 70, "Print",ExpressionUUID->"ab5b3978-acd2-48c8-882c-b4d90ea44449"],
Cell[510647, 11934, 458, 11, 70, "Print",ExpressionUUID->"f94f976b-eb98-49fb-a1af-d4c70a842630"],
Cell[511108, 11947, 7660, 209, 70, "Print",ExpressionUUID->"2284f588-34cf-4fbd-82ee-1d049d45acf9"],
Cell[518771, 12158, 642, 15, 70, "Print",ExpressionUUID->"d95a95cf-1f11-40db-8eee-6a2a770c6e64"],
Cell[519416, 12175, 642, 15, 70, "Print",ExpressionUUID->"40dc86b4-0a8b-4afb-8b7e-3b4138442465"],
Cell[520061, 12192, 817, 20, 70, "Print",ExpressionUUID->"c89b4e6a-535d-435d-8f10-f49536cf8c3f"],
Cell[520881, 12214, 1053, 26, 70, "Print",ExpressionUUID->"431f6bfc-f9b9-4f4c-be0d-6eaad977cb5a"],
Cell[521937, 12242, 3406, 83, 70, "Print",ExpressionUUID->"d3a800c3-27a6-4077-b771-2d89ad528060"],
Cell[525346, 12327, 1265, 32, 70, "Print",ExpressionUUID->"e7dd5791-6725-42cc-87d8-7d818ac7456e"],
Cell[526614, 12361, 353, 6, 70, "Print",ExpressionUUID->"dd17cc8c-f57d-491c-a6ce-0cccb432d766"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[527040, 12375, 220, 4, 53, "Subsection",ExpressionUUID->"69bf423c-c31d-47e3-977e-d3dc1c9a5055"],
Cell[CellGroupData[{
Cell[527285, 12383, 398, 6, 43, "Subsubsection",ExpressionUUID->"68efdf38-2363-432b-a54b-5187f7ada3f1"],
Cell[CellGroupData[{
Cell[527708, 12393, 11721, 181, 70, "Input",ExpressionUUID->"22a9419f-6394-4696-92ec-dd626d50c4d9"],
Cell[CellGroupData[{
Cell[539454, 12578, 421, 9, 70, "Print",ExpressionUUID->"142d565c-a4c7-4790-8e3a-f294151ab699"],
Cell[539878, 12589, 380, 6, 70, "Print",ExpressionUUID->"fdecbb66-4719-4be6-b883-0344a5eb6e4c"],
Cell[540261, 12597, 676, 14, 70, "Print",ExpressionUUID->"d278c89c-c988-4544-9bc0-5821c3db54cc"],
Cell[540940, 12613, 386, 9, 70, "Print",ExpressionUUID->"023e19c0-483f-484a-b756-555f01bff542"],
Cell[541329, 12624, 476, 11, 70, "Print",ExpressionUUID->"937982c9-7f56-4218-b530-cd648b25ba1f"],
Cell[541808, 12637, 425, 10, 70, "Print",ExpressionUUID->"8712b0d9-6472-4137-9c0d-0989965bfb49"],
Cell[542236, 12649, 5967, 163, 70, "Print",ExpressionUUID->"5d9bd5a5-4b01-4b9f-82fa-2374519d21a4"],
Cell[548206, 12814, 568, 13, 70, "Print",ExpressionUUID->"85028f71-65d9-445b-a51d-9096340c8597"],
Cell[548777, 12829, 505, 11, 70, "Print",ExpressionUUID->"a611d805-a98e-40d9-b46b-bdf3462253f1"],
Cell[549285, 12842, 378, 6, 70, "Print",ExpressionUUID->"2530ca40-de7d-4f2e-9205-045dda51cfd4"],
Cell[549666, 12850, 444, 10, 70, "Print",ExpressionUUID->"9acba0c6-5383-4c7a-86e0-9eb61a351151"],
Cell[550113, 12862, 404, 9, 70, "Print",ExpressionUUID->"655fbd06-caaf-47ea-bfb3-4c88848a4038"],
Cell[550520, 12873, 378, 6, 70, "Print",ExpressionUUID->"f8fa4aef-cd57-4a13-bab8-7fc1cbd50a9d"],
Cell[550901, 12881, 676, 14, 70, "Print",ExpressionUUID->"8153d69d-0257-4522-97a3-f6c4368d3288"],
Cell[551580, 12897, 386, 9, 70, "Print",ExpressionUUID->"fb150301-0971-4ba4-9a1a-3b50948d4f09"],
Cell[551969, 12908, 422, 10, 70, "Print",ExpressionUUID->"fd17780a-aaa9-4a19-91f1-ea9374d39f4a"],
Cell[552394, 12920, 480, 11, 70, "Print",ExpressionUUID->"6b728dda-14b1-4cfb-90e4-97db1a4407ca"],
Cell[552877, 12933, 2606, 66, 70, "Print",ExpressionUUID->"ea20d51e-1523-4c9f-9fae-a320a27d78d5"],
Cell[555486, 13001, 792, 20, 70, "Print",ExpressionUUID->"a9121e31-f06d-40c8-bf69-356b41c8e67f"],
Cell[556281, 13023, 507, 11, 70, "Print",ExpressionUUID->"784c421f-de7e-498d-b402-a1c2b8170e96"],
Cell[556791, 13036, 378, 6, 70, "Print",ExpressionUUID->"c548e8e7-af47-4c68-bfb5-18abf5c1a653"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[557242, 13050, 219, 4, 53, "Subsection",ExpressionUUID->"2bd3d4ba-e454-45b3-bf0c-ec2749241546"],
Cell[CellGroupData[{
Cell[557486, 13058, 391, 6, 43, "Subsubsection",ExpressionUUID->"84ce01d1-0bb0-4ede-ba23-0655c9d319de"],
Cell[CellGroupData[{
Cell[557902, 13068, 11719, 181, 70, "Input",ExpressionUUID->"89b3224d-3a16-4dd1-888c-f67fc7eefa9e"],
Cell[CellGroupData[{
Cell[569646, 13253, 472, 11, 70, "Print",ExpressionUUID->"8ae94328-cd34-438e-8dd3-a4dab408e7e4"],
Cell[570121, 13266, 429, 8, 70, "Print",ExpressionUUID->"5385b1d4-3e1d-4563-b5ff-64a7b0f7d325"],
Cell[570553, 13276, 727, 16, 70, "Print",ExpressionUUID->"9f02feaa-fd44-4b05-a120-3deb707f788b"],
Cell[571283, 13294, 437, 11, 70, "Print",ExpressionUUID->"faa5b3a4-71c1-4323-80c5-3744807c723b"],
Cell[571723, 13307, 527, 13, 70, "Print",ExpressionUUID->"3ae8692b-19e6-4cb9-94e1-8fd3269c1952"],
Cell[572253, 13322, 473, 12, 70, "Print",ExpressionUUID->"292e3b28-ce28-40f3-95c8-20a3fa3339f4"],
Cell[572729, 13336, 5356, 148, 70, "Print",ExpressionUUID->"478c9832-43dd-4e51-b475-988dca0994b0"],
Cell[578088, 13486, 558, 13, 70, "Print",ExpressionUUID->"e5243dbf-e7a8-4447-873c-d1cb13655818"],
Cell[578649, 13501, 429, 8, 70, "Print",ExpressionUUID->"a14c4307-7ca1-4b41-9bd6-0e46eac7062f"],
Cell[579081, 13511, 357, 7, 70, "Print",ExpressionUUID->"2aa84194-2245-4e37-b20e-26127dbd6d93"],
Cell[579441, 13520, 495, 12, 70, "Print",ExpressionUUID->"ce99983f-fd57-4044-810f-181ea59a6e49"],
Cell[579939, 13534, 457, 11, 70, "Print",ExpressionUUID->"0333edab-db51-4aea-976e-07a9c438b6c5"],
Cell[580399, 13547, 429, 8, 70, "Print",ExpressionUUID->"d4387191-3641-4d99-a74f-5bf646ae0eaf"],
Cell[580831, 13557, 498, 12, 70, "Print",ExpressionUUID->"b6208bc3-ab65-45a6-9235-ce09df9b5143"],
Cell[581332, 13571, 14816, 416, 70, "Print",ExpressionUUID->"84e1b493-27af-48c4-823f-4a90d03d0b80"],
Cell[596151, 13989, 556, 13, 70, "Print",ExpressionUUID->"fa9b2c3e-1c28-4071-89d3-9422f43d142f"],
Cell[596710, 14004, 431, 8, 70, "Print",ExpressionUUID->"b1d68528-8f10-4de1-aac5-9f9eb29ba600"],
Cell[597144, 14014, 500, 12, 70, "Print",ExpressionUUID->"80b738f0-9a5b-4270-8fe0-91aff1056a20"],
Cell[597647, 14028, 14050, 397, 70, "Print",ExpressionUUID->"c1e9c393-462b-4276-99df-61eb88221484"],
Cell[611700, 14427, 556, 13, 70, "Print",ExpressionUUID->"8f3130df-608f-4be9-973f-ad39920fcd82"],
Cell[612259, 14442, 429, 8, 70, "Print",ExpressionUUID->"adeecabf-ce64-4b7b-af9d-a064404546e4"],
Cell[612691, 14452, 498, 12, 70, "Print",ExpressionUUID->"a5b532a2-0c7d-4145-9850-0a6d904166df"],
Cell[613192, 14466, 13563, 387, 70, "Print",ExpressionUUID->"b01c5e0a-b6d5-432e-b2ca-c6c95e12ddff"],
Cell[626758, 14855, 558, 13, 70, "Print",ExpressionUUID->"4816c79d-b2ce-42df-9b9c-d3cde99cb296"],
Cell[627319, 14870, 429, 8, 70, "Print",ExpressionUUID->"23399aba-b42a-4706-bb9c-4bf53a350c84"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[627809, 14885, 394, 6, 35, "Subsubsection",ExpressionUUID->"dc15602b-b171-4b37-97a6-b0756458f644"],
Cell[CellGroupData[{
Cell[628228, 14895, 11771, 182, 70, "Input",ExpressionUUID->"22b34894-3e2c-45b9-97f4-f16c07a92709"],
Cell[CellGroupData[{
Cell[640024, 15081, 470, 10, 70, "Print",ExpressionUUID->"c2b82eee-ed3a-472d-98ab-050c852b00a2"],
Cell[640497, 15093, 427, 7, 70, "Print",ExpressionUUID->"e3373d06-99fc-4c75-8e86-db6916249dc8"],
Cell[640927, 15102, 725, 15, 70, "Print",ExpressionUUID->"20a6640b-392c-4d68-bee5-8a1bc95d0d24"],
Cell[641655, 15119, 435, 10, 70, "Print",ExpressionUUID->"c4f700f1-ce79-40de-aa12-9f1ecb2fbb7a"],
Cell[642093, 15131, 525, 12, 70, "Print",ExpressionUUID->"cc48eba3-4554-4a2d-b762-baab706a7a55"],
Cell[642621, 15145, 471, 11, 70, "Print",ExpressionUUID->"6f563524-a521-4e08-9847-af2ad8a22f06"],
Cell[643095, 15158, 5356, 147, 70, "Print",ExpressionUUID->"596c0d67-b1f1-45c2-965d-1511096d5009"],
Cell[648454, 15307, 554, 12, 70, "Print",ExpressionUUID->"f4c5f972-bc90-4c60-8ebf-0c89e636c812"],
Cell[649011, 15321, 426, 7, 70, "Print",ExpressionUUID->"8a278871-bea3-4972-ba61-6ba3511f070f"],
Cell[649440, 15330, 355, 6, 70, "Print",ExpressionUUID->"410d2688-8b2c-4b8a-82d7-3ffde3e760aa"],
Cell[649798, 15338, 493, 11, 70, "Print",ExpressionUUID->"eba60a48-6a0c-41f8-941c-f53bfd18fc34"],
Cell[650294, 15351, 455, 10, 70, "Print",ExpressionUUID->"d705e86d-c21b-4c9c-b79b-30101f6b8436"],
Cell[650752, 15363, 427, 7, 70, "Print",ExpressionUUID->"02f35886-8f50-41fd-8572-9ea669e4cc0a"],
Cell[651182, 15372, 496, 11, 70, "Print",ExpressionUUID->"f48c94a0-03b7-4fd0-9a4f-7adf10798615"],
Cell[651681, 15385, 3174, 87, 70, "Print",ExpressionUUID->"9de21ffa-f03c-47c9-a256-f844720ffcd2"],
Cell[654858, 15474, 614, 12, 70, "Print",ExpressionUUID->"d08190a1-abfc-4e2b-b552-abda6e3c3482"],
Cell[655475, 15488, 755, 20, 70, "Print",ExpressionUUID->"c1439ee8-35a7-41df-acd1-917c8da4b624"],
Cell[656233, 15510, 655, 16, 70, "Print",ExpressionUUID->"6d578b64-40de-466e-b3ca-1cb14a59bd1a"],
Cell[656891, 15528, 513, 11, 70, "Print",ExpressionUUID->"abd6363f-f927-4545-8cc2-2cd170ffb2d7"],
Cell[657407, 15541, 429, 7, 70, "Print",ExpressionUUID->"9069ccd0-4d10-4cfa-84d9-6f109245caf7"],
Cell[657839, 15550, 498, 11, 70, "Print",ExpressionUUID->"019c83ad-6865-4eb1-bfdd-a1fec6988890"],
Cell[658340, 15563, 4040, 110, 70, "Print",ExpressionUUID->"09d6c9a9-eb3c-40a3-a660-9117c865ec17"],
Cell[662383, 15675, 594, 12, 70, "Print",ExpressionUUID->"5e9653c0-48dc-411b-a684-0cbc0aaeaf2d"],
Cell[662980, 15689, 614, 12, 70, "Print",ExpressionUUID->"e904f45d-3919-4ff6-ab5a-91c0f379d479"],
Cell[663597, 15703, 753, 20, 70, "Print",ExpressionUUID->"d5e50fb7-40f7-47e3-9134-57403d6799d3"],
Cell[664353, 15725, 875, 22, 70, "Print",ExpressionUUID->"14fc9289-789e-4396-8887-2953e22a1a4f"],
Cell[665231, 15749, 501, 11, 70, "Print",ExpressionUUID->"dbd9c07e-48c4-4a93-8b1d-56e98483902b"],
Cell[665735, 15762, 427, 7, 70, "Print",ExpressionUUID->"8b745154-a89c-48e7-abc3-3c5fef31150a"],
Cell[666165, 15771, 496, 11, 70, "Print",ExpressionUUID->"1e07b9f0-6e6c-47a9-9567-9e6b680b6ae4"],
Cell[666664, 15784, 5029, 136, 70, "Print",ExpressionUUID->"3ca80c0b-85c2-4924-93ba-de24f787cd59"],
Cell[671696, 15922, 594, 12, 70, "Print",ExpressionUUID->"0b1de3e6-cdb3-481a-bd8d-c7ddd56761ce"],
Cell[672293, 15936, 592, 12, 70, "Print",ExpressionUUID->"7a2b9acf-5c1f-490b-b787-5daf1b02d18a"],
Cell[672888, 15950, 592, 12, 70, "Print",ExpressionUUID->"ec08ad5b-2725-4d36-af50-9115acf4bade"],
Cell[673483, 15964, 753, 20, 70, "Print",ExpressionUUID->"ee636224-8361-4c43-aca1-095427cc9057"],
Cell[674239, 15986, 1072, 27, 70, "Print",ExpressionUUID->"ce08d2de-089b-496d-af40-fc471c6ca22b"],
Cell[675314, 16015, 455, 10, 70, "Print",ExpressionUUID->"25b2fd12-c568-4af4-a70f-1d072a84fddb"],
Cell[675772, 16027, 427, 7, 70, "Print",ExpressionUUID->"111b7a3c-7c34-4b72-a36a-65e87f45431e"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


